Six dimensional Landau-Ginzburg-Wilson theory

We renormalize the six dimensional cubic theory with an $O(N)$ $\times$ $O(m)$ symmetry at three loops in the modified minimal subtraction (MSbar) scheme. The theory lies in the same universality class as the four dimensional Landau-Ginzburg-Wilson model. As a check we show that the critical exponents derived from the three loop renormalization group functions at the Wilson-Fisher fixed point are in agreement with the large $N$ $d$-dimensional critical exponents of the underlying universal theory. Having established this connection we analyse the fixed point structure of the perturbative renormalization group functions to estimate the location of the conformal window of the $O(N)$ $\times$ $O(2)$ model.

==> anc/phi3lgw.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

           Electronic version of renormalization group functions

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

For O(N)xO(m) symmetric theory g_* are the coupling constants.

In all sets of renormalization group functions zn is zeta(n) where zeta(z) is
the Riemann zeta function.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                            Wave functions 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

gamma_phi :=

+ ( + 1/6*g_3^2*m^(-1)
    - 1/12*g_3^2
    - 1/12*g_3^2*m
    - 1/6*g_1^2 )

+ ( - 11/216*g_3^2*g_5^2*m^(-2)
    + 11/288*g_3^2*g_5^2*m^(-1)
    + 11/432*g_3^2*g_5^2
    - 11/1152*g_3^2*g_5^2*m
    - 11/3456*g_3^2*g_5^2*m^2
    + 11/216*g_3^2*g_4^2*m^(-1)
    - 11/432*g_3^2*g_4^2
    - 11/432*g_3^2*g_4^2*m
    + 2/9*g_3^3*g_5*m^(-2)
    - 1/6*g_3^3*g_5*m^(-1)
    - 1/9*g_3^3*g_5
    + 1/24*g_3^3*g_5*m
    + 1/72*g_3^3*g_5*m^2
    + 13/216*g_3^4*m^(-2)
    - 13/216*g_3^4*m^(-1)
    + 1/96*g_3^4
    + 1/432*g_3^4*m
    - 11/864*g_3^4*m^2
    + 11/432*g_3^4*N*m^(-1)
    - 11/864*g_3^4*N
    - 11/864*g_3^4*N*m
    - 1/3*g_1*g_3^2*g_4*m^(-1)
    + 1/6*g_1*g_3^2*g_4
    + 1/6*g_1*g_3^2*g_4*m
    + 11/432*g_1^2*g_4^2
    - 11/864*g_1^2*g_4^2*m
    - 11/864*g_1^2*g_4^2*m^2
    - 13/108*g_1^2*g_3^2*m^(-1)
    + 13/216*g_1^2*g_3^2
    + 13/216*g_1^2*g_3^2*m
    - 11/432*g_1^2*g_2^2
    + 1/9*g_1^3*g_2
    + 13/216*g_1^4
    - 11/432*g_1^4*N*m )

+ ( - 115/1296*g_3^2*g_5^4*m^(-3)
    + 799/10368*g_3^2*g_5^4*m^(-2)
    + 1489/41472*g_3^2*g_5^4*m^(-1)
    - 445/20736*g_3^2*g_5^4
    - 545/165888*g_3^2*g_5^4*m
    + 91/165888*g_3^2*g_5^4*m^2
    - 1/27648*g_3^2*g_5^4*m^3
    + 1223/7776*g_3^2*g_4^2*g_5^2*m^(-2)
    - 1223/10368*g_3^2*g_4^2*g_5^2*m^(-1)
    - 1223/15552*g_3^2*g_4^2*g_5^2
    + 1223/41472*g_3^2*g_4^2*g_5^2*m
    + 1223/124416*g_3^2*g_4^2*g_5^2*m^2
    - 91/2592*g_3^2*g_4^4*m^(-1)
    + 47/1944*g_3^2*g_4^4
    + 649/31104*g_3^2*g_4^4*m
    - 103/15552*g_3^2*g_4^4*m^2
    - 103/31104*g_3^2*g_4^4*m^3
    - 17/162*g_3^3*g_5^3*m^(-3)
    + 565/5184*g_3^3*g_5^3*m^(-2)
    + 973/20736*g_3^3*g_5^3*m^(-1)
    - 989/20736*g_3^3*g_5^3
    - 785/82944*g_3^3*g_5^3*m
    + 53/10368*g_3^3*g_5^3*m^2
    + 89/82944*g_3^3*g_5^3*m^3
    + 17/162*g_3^3*g_4^2*g_5*m^(-2)
    - 17/216*g_3^3*g_4^2*g_5*m^(-1)
    - 17/324*g_3^3*g_4^2*g_5
    + 17/864*g_3^3*g_4^2*g_5*m
    + 17/2592*g_3^3*g_4^2*g_5*m^2
    + 11821/7776*g_3^4*g_5^2*m^(-3)
    - 2/3*g_3^4*g_5^2*m^(-3)*z3
    - 47225/31104*g_3^4*g_5^2*m^(-2)
    + 2/3*g_3^4*g_5^2*m^(-2)*z3
    - 33365/62208*g_3^4*g_5^2*m^(-1)
    + 5/24*g_3^4*g_5^2*m^(-1)*z3
    + 64573/124416*g_3^4*g_5^2
    - 5/24*g_3^4*g_5^2*z3
    + 13447/248832*g_3^4*g_5^2*m
    - 1/96*g_3^4*g_5^2*m*z3
    - 4337/124416*g_3^4*g_5^2*m^2
    + 1/96*g_3^4*g_5^2*m^2*z3
    - 931/248832*g_3^4*g_5^2*m^3
    - 193/7776*g_3^4*g_5^2*N*m^(-2)
    + 193/10368*g_3^4*g_5^2*N*m^(-1)
    + 193/15552*g_3^4*g_5^2*N
    - 193/41472*g_3^4*g_5^2*N*m
    - 193/124416*g_3^4*g_5^2*N*m^2
    - 2911/7776*g_3^4*g_4^2*m^(-2)
    + 1/6*g_3^4*g_4^2*m^(-2)*z3
    + 2911/7776*g_3^4*g_4^2*m^(-1)
    - 1/6*g_3^4*g_4^2*m^(-1)*z3
    + 1591/10368*g_3^4*g_4^2
    - 1/24*g_3^4*g_4^2*z3
    - 1921/15552*g_3^4*g_4^2*m
    + 1/24*g_3^4*g_4^2*m*z3
    - 931/31104*g_3^4*g_4^2*m^2
    + 5/432*g_3^4*g_4^2*N*m^(-1)
    - 5/864*g_3^4*g_4^2*N
    - 5/864*g_3^4*g_4^2*N*m
    + 17/81*g_3^5*g_5*m^(-3)
    - 85/324*g_3^5*g_5*m^(-2)
    + 149/2592*g_3^5*g_5*m^(-1)
    + 301/10368*g_3^5*g_5
    - 251/5184*g_3^5*g_5*m
    + 379/41472*g_3^5*g_5*m^2
    + 217/41472*g_3^5*g_5*m^3
    + 49/288*g_3^5*g_5*N*m^(-2)
    - 49/384*g_3^5*g_5*N*m^(-1)
    - 49/576*g_3^5*g_5*N
    + 49/1536*g_3^5*g_5*N*m
    + 49/4608*g_3^5*g_5*N*m^2
    + 1133/3888*g_3^6*m^(-3)
    - 1/6*g_3^6*m^(-3)*z3
    - 1133/2592*g_3^6*m^(-2)
    + 1/4*g_3^6*m^(-2)*z3
    + 1325/5184*g_3^6*m^(-1)
    - 1/8*g_3^6*m^(-1)*z3
    + 2251/31104*g_3^6
    - 1/16*g_3^6*z3
    - 1543/10368*g_3^6*m
    + 1/12*g_3^6*m*z3
    - 629/20736*g_3^6*m^2
    + 1/48*g_3^6*m^2*z3
    - 193/62208*g_3^6*m^3
    - 121/7776*g_3^6*N*m^(-2)
    + 179/15552*g_3^6*N*m^(-1)
    + 37/1296*g_3^6*N
    - 205/15552*g_3^6*N*m
    - 11/972*g_3^6*N*m^2
    - 13/31104*g_3^6*N^2*m^(-1)
    + 13/62208*g_3^6*N^2
    + 13/62208*g_3^6*N^2*m
    - 121/2592*g_2*g_3^2*g_4^3*m^(-1)
    + 121/5184*g_2*g_3^2*g_4^3
    + 121/5184*g_2*g_3^2*g_4^3*m
    + 103/7776*g_2^2*g_3^2*g_4^2*m^(-1)
    - 103/15552*g_2^2*g_3^2*g_4^2
    - 103/15552*g_2^2*g_3^2*g_4^2*m
    + 17/162*g_1*g_3^2*g_4*g_5^2*m^(-2)
    - 17/216*g_1*g_3^2*g_4*g_5^2*m^(-1)
    - 17/324*g_1*g_3^2*g_4*g_5^2
    + 17/864*g_1*g_3^2*g_4*g_5^2*m
    + 17/2592*g_1*g_3^2*g_4*g_5^2*m^2
    - 157/1728*g_1*g_3^2*g_4^3*m^(-1)
    + 17/648*g_1*g_3^2*g_4^3
    + 743/20736*g_1*g_3^2*g_4^3*m
    + 199/10368*g_1*g_3^2*g_4^3*m^2
    + 199/20736*g_1*g_3^2*g_4^3*m^3
    - 55/18*g_1*g_3^3*g_4*g_5*m^(-2)
    + 4/3*g_1*g_3^3*g_4*g_5*m^(-2)*z3
    + 55/24*g_1*g_3^3*g_4*g_5*m^(-1)
    - g_1*g_3^3*g_4*g_5*m^(-1)*z3
    + 55/36*g_1*g_3^3*g_4*g_5
    - 2/3*g_1*g_3^3*g_4*g_5*z3
    - 55/96*g_1*g_3^3*g_4*g_5*m
    + 1/4*g_1*g_3^3*g_4*g_5*m*z3
    - 55/288*g_1*g_3^3*g_4*g_5*m^2
    + 1/12*g_1*g_3^3*g_4*g_5*m^2*z3
    - 17/54*g_1*g_3^4*g_4*m^(-2)
    + 17/54*g_1*g_3^4*g_4*m^(-1)
    + 41/864*g_1*g_3^4*g_4
    - 109/1728*g_1*g_3^4*g_4*m
    + 1/64*g_1*g_3^4*g_4*m^2
    - 49/288*g_1*g_3^4*g_4*N*m^(-1)
    + 49/576*g_1*g_3^4*g_4*N
    + 49/576*g_1*g_3^4*g_4*N*m
    + 7/288*g_1*g_2*g_3^2*g_4^2*m^(-1)
    - 7/576*g_1*g_2*g_3^2*g_4^2
    - 7/576*g_1*g_2*g_3^2*g_4^2*m
    - 199/5184*g_1*g_2^2*g_3^2*g_4*m^(-1)
    + 199/10368*g_1*g_2^2*g_3^2*g_4
    + 199/10368*g_1*g_2^2*g_3^2*g_4*m
    + 157/7776*g_1^2*g_4^2*g_5^2*m^(-1)
    - 157/10368*g_1^2*g_4^2*g_5^2
    - 157/15552*g_1^2*g_4^2*g_5^2*m
    + 157/41472*g_1^2*g_4^2*g_5^2*m^2
    + 157/124416*g_1^2*g_4^2*g_5^2*m^3
    + 37/10368*g_1^2*g_4^4
    - 31/15552*g_1^2*g_4^4*m
    - 235/124416*g_1^2*g_4^4*m^2
    + 13/62208*g_1^2*g_4^4*m^3
    + 13/124416*g_1^2*g_4^4*m^4
    + 59/7776*g_1^2*g_3^2*g_5^2*m^(-2)
    - 59/10368*g_1^2*g_3^2*g_5^2*m^(-1)
    - 59/15552*g_1^2*g_3^2*g_5^2
    + 59/41472*g_1^2*g_3^2*g_5^2*m
    + 59/124416*g_1^2*g_3^2*g_5^2*m^2
    + 23701/15552*g_1^2*g_3^2*g_4^2*m^(-1)
    - 2/3*g_1^2*g_3^2*g_4^2*m^(-1)*z3
    - 55/72*g_1^2*g_3^2*g_4^2
    + 1/3*g_1^2*g_3^2*g_4^2*z3
    - 47461/62208*g_1^2*g_3^2*g_4^2*m
    + 1/3*g_1^2*g_3^2*g_4^2*m*z3
    + 59/31104*g_1^2*g_3^2*g_4^2*m^2
    + 59/62208*g_1^2*g_3^2*g_4^2*m^3
    + 103/3888*g_1^2*g_3^2*g_4^2*N
    - 103/7776*g_1^2*g_3^2*g_4^2*N*m
    - 103/7776*g_1^2*g_3^2*g_4^2*N*m^2
    - 17/81*g_1^2*g_3^3*g_5*m^(-2)
    + 17/108*g_1^2*g_3^3*g_5*m^(-1)
    + 17/162*g_1^2*g_3^3*g_5
    - 17/432*g_1^2*g_3^3*g_5*m
    - 17/1296*g_1^2*g_3^3*g_5*m^2
    - 1133/1296*g_1^2*g_3^4*m^(-2)
    + 1/2*g_1^2*g_3^4*m^(-2)*z3
    + 1133/1296*g_1^2*g_3^4*m^(-1)
    - 1/2*g_1^2*g_3^4*m^(-1)*z3
    + 941/5184*g_1^2*g_3^4
    - 1/8*g_1^2*g_3^4*z3
    - 1037/5184*g_1^2*g_3^4*m
    + 1/8*g_1^2*g_3^4*m*z3
    + 1/54*g_1^2*g_3^4*m^2
    + 23/972*g_1^2*g_3^4*N*m^(-1)
    - 23/1944*g_1^2*g_3^4*N
    - 23/1944*g_1^2*g_3^4*N*m
    - 121/2592*g_1^2*g_2*g_4^3
    + 121/5184*g_1^2*g_2*g_4^3*m
    + 121/5184*g_1^2*g_2*g_4^3*m^2
    + 55/72*g_1^2*g_2*g_3^2*g_4*m^(-1)
    - 1/3*g_1^2*g_2*g_3^2*g_4*m^(-1)*z3
    - 55/144*g_1^2*g_2*g_3^2*g_4
    + 1/6*g_1^2*g_2*g_3^2*g_4*z3
    - 55/144*g_1^2*g_2*g_3^2*g_4*m
    + 1/6*g_1^2*g_2*g_3^2*g_4*m*z3
    + 193/15552*g_1^2*g_2^2*g_4^2
    - 193/31104*g_1^2*g_2^2*g_4^2*m
    - 193/31104*g_1^2*g_2^2*g_4^2*m^2
    - 59/15552*g_1^2*g_2^2*g_3^2*m^(-1)
    + 59/31104*g_1^2*g_2^2*g_3^2
    + 59/31104*g_1^2*g_2^2*g_3^2*m
    + 109/10368*g_1^2*g_2^4
    + 7/864*g_1^3*g_4^3
    - 7/1728*g_1^3*g_4^3*m
    - 7/1728*g_1^3*g_4^3*m^2
    + 17/54*g_1^3*g_3^2*g_4*m^(-1)
    - 17/108*g_1^3*g_3^2*g_4
    - 17/108*g_1^3*g_3^2*g_4*m
    - 49/576*g_1^3*g_3^2*g_4*N
    + 49/1152*g_1^3*g_3^2*g_4*N*m
    + 49/1152*g_1^3*g_3^2*g_4*N*m^2
    - 199/5184*g_1^3*g_2*g_4^2
    + 199/10368*g_1^3*g_2*g_4^2*m
    + 199/10368*g_1^3*g_2*g_4^2*m^2
    + 17/162*g_1^3*g_2*g_3^2*m^(-1)
    - 17/324*g_1^3*g_2*g_3^2
    - 17/324*g_1^3*g_2*g_3^2*m
    + 157/5184*g_1^3*g_2^3
    - 59/15552*g_1^4*g_4^2
    + 59/31104*g_1^4*g_4^2*m
    + 59/31104*g_1^4*g_4^2*m^2
    - 13/15552*g_1^4*g_4^2*N*m
    + 13/31104*g_1^4*g_4^2*N*m^2
    + 13/31104*g_1^4*g_4^2*N*m^3
    + 1133/1296*g_1^4*g_3^2*m^(-1)
    - 1/2*g_1^4*g_3^2*m^(-1)*z3
    - 1133/2592*g_1^4*g_3^2
    + 1/4*g_1^4*g_3^2*z3
    - 1133/2592*g_1^4*g_3^2*m
    + 1/4*g_1^4*g_3^2*m*z3
    - 5/7776*g_1^4*g_3^2*N
    + 5/15552*g_1^4*g_3^2*N*m
    + 5/15552*g_1^4*g_3^2*N*m^2
    - 5881/15552*g_1^4*g_2^2
    + 1/6*g_1^4*g_2^2*z3
    - 193/15552*g_1^4*g_2^2*N*m
    - 17/162*g_1^5*g_2
    + 49/576*g_1^5*g_2*N*m
    - 1133/3888*g_1^6
    + 1/6*g_1^6*z3
    - 29/3888*g_1^6*N*m
    + 13/31104*g_1^6*N^2*m^2 );

gamma_sigma :=

+ ( + 1/12*g_4^2
    - 1/24*g_4^2*m
    - 1/24*g_4^2*m^2
    - 1/12*g_2^2
    - 1/12*g_1^2*N*m )

+ ( + 13/216*g_4^2*g_5^2*m^(-1)
    - 13/288*g_4^2*g_5^2
    - 13/432*g_4^2*g_5^2*m
    + 13/1152*g_4^2*g_5^2*m^2
    + 13/3456*g_4^2*g_5^2*m^3
    - 1/216*g_4^4
    + 1/432*g_4^4*m
    + 1/432*g_4^4*m^2
    + 11/432*g_3^2*g_4^2*N
    - 11/864*g_3^2*g_4^2*N*m
    - 11/864*g_3^2*g_4^2*N*m^2
    - 1/9*g_2*g_4^3
    + 1/18*g_2*g_4^3*m
    + 1/18*g_2*g_4^3*m^2
    + 11/432*g_2^2*g_4^2
    - 11/864*g_2^2*g_4^2*m
    - 11/864*g_2^2*g_4^2*m^2
    + 13/432*g_2^4
    - 1/9*g_1*g_3^2*g_4*N
    + 1/18*g_1*g_3^2*g_4*N*m
    + 1/18*g_1*g_3^2*g_4*N*m^2
    - 1/216*g_1^2*g_3^2*N
    + 1/432*g_1^2*g_3^2*N*m
    + 1/432*g_1^2*g_3^2*N*m^2
    - 11/432*g_1^2*g_2^2*N*m
    + 1/9*g_1^3*g_2*N*m
    + 1/216*g_1^4*N*m )

+ ( + 6989/15552*g_4^2*g_5^4*m^(-2)
    - 1/4*g_4^2*g_5^4*m^(-2)*z3
    - 13081/31104*g_4^2*g_5^4*m^(-1)
    + 11/48*g_4^2*g_5^4*m^(-1)*z3
    - 47129/248832*g_4^2*g_5^4
    + 5/48*g_4^2*g_5^4*z3
    + 72917/497664*g_4^2*g_5^4*m
    - 29/384*g_4^2*g_5^4*m*z3
    + 25975/995328*g_4^2*g_5^4*m^2
    - 5/384*g_4^2*g_5^4*m^2*z3
    - 20593/1990656*g_4^2*g_5^4*m^3
    + 7/1536*g_4^2*g_5^4*m^3*z3
    - 3401/1990656*g_4^2*g_5^4*m^4
    + 1/1536*g_4^2*g_5^4*m^4*z3
    - 1315/2592*g_4^4*g_5^2*m^(-1)
    + 1/3*g_4^4*g_5^2*m^(-1)*z3
    + 1315/3456*g_4^4*g_5^2
    - 1/4*g_4^4*g_5^2*z3
    + 1315/5184*g_4^4*g_5^2*m
    - 1/6*g_4^4*g_5^2*m*z3
    - 1315/13824*g_4^4*g_5^2*m^2
    + 1/16*g_4^4*g_5^2*m^2*z3
    - 1315/41472*g_4^4*g_5^2*m^3
    + 1/48*g_4^4*g_5^2*m^3*z3
    + 2899/31104*g_4^6
    - 1/12*g_4^6*z3
    - 253/10368*g_4^6*m
    + 1/24*g_4^6*m*z3
    - 4417/124416*g_4^6*m^2
    + 1/24*g_4^6*m^2*z3
    - 1381/62208*g_4^6*m^3
    - 1381/124416*g_4^6*m^4
    + 119/3888*g_3^2*g_4^2*g_5^2*N*m^(-1)
    - 119/5184*g_3^2*g_4^2*g_5^2*N
    - 119/7776*g_3^2*g_4^2*g_5^2*N*m
    + 119/20736*g_3^2*g_4^2*g_5^2*N*m^2
    + 119/62208*g_3^2*g_4^2*g_5^2*N*m^3
    - 85/15552*g_3^2*g_4^4*N
    + 85/31104*g_3^2*g_4^4*N*m
    + 85/31104*g_3^2*g_4^4*N*m^2
    + 25/324*g_3^3*g_4^2*g_5*N*m^(-1)
    - 25/432*g_3^3*g_4^2*g_5*N
    - 25/648*g_3^3*g_4^2*g_5*N*m
    + 25/1728*g_3^3*g_4^2*g_5*N*m^2
    + 25/5184*g_3^3*g_4^2*g_5*N*m^3
    - 911/7776*g_3^4*g_4^2*N*m^(-1)
    + 1/24*g_3^4*g_4^2*N*m^(-1)*z3
    + 911/7776*g_3^4*g_4^2*N
    - 1/24*g_3^4*g_4^2*N*z3
    + 109/1728*g_3^4*g_4^2*N*m
    - 1/96*g_3^4*g_4^2*N*m*z3
    - 2873/62208*g_3^4*g_4^2*N*m^2
    + 1/96*g_3^4*g_4^2*N*m^2*z3
    - 1051/62208*g_3^4*g_4^2*N*m^3
    - 1/20736*g_3^4*g_4^2*N^2
    + 1/41472*g_3^4*g_4^2*N^2*m
    + 1/41472*g_3^4*g_4^2*N^2*m^2
    - 1067/2592*g_2*g_4^3*g_5^2*m^(-1)
    + 1/6*g_2*g_4^3*g_5^2*m^(-1)*z3
    + 1067/3456*g_2*g_4^3*g_5^2
    - 1/8*g_2*g_4^3*g_5^2*z3
    + 1067/5184*g_2*g_4^3*g_5^2*m
    - 1/12*g_2*g_4^3*g_5^2*m*z3
    - 1067/13824*g_2*g_4^3*g_5^2*m^2
    + 1/32*g_2*g_4^3*g_5^2*m^2*z3
    - 1067/41472*g_2*g_4^3*g_5^2*m^3
    + 1/96*g_2*g_4^3*g_5^2*m^3*z3
    + 1/648*g_2*g_4^5
    - 13/1296*g_2*g_4^5*m
    - 7/1296*g_2*g_4^5*m^2
    + 1/108*g_2*g_4^5*m^3
    + 1/216*g_2*g_4^5*m^4
    - 199/5184*g_2*g_3^2*g_4^3*N
    + 199/10368*g_2*g_3^2*g_4^3*N*m
    + 199/10368*g_2*g_3^2*g_4^3*N*m^2
    + 157/7776*g_2^2*g_4^2*g_5^2*m^(-1)
    - 157/10368*g_2^2*g_4^2*g_5^2
    - 157/15552*g_2^2*g_4^2*g_5^2*m
    + 157/41472*g_2^2*g_4^2*g_5^2*m^2
    + 157/124416*g_2^2*g_4^2*g_5^2*m^3
    + 329/768*g_2^2*g_4^4
    - 5/24*g_2^2*g_4^4*z3
    - 2221/10368*g_2^2*g_4^4*m
    + 5/48*g_2^2*g_4^4*m*z3
    - 17767/82944*g_2^2*g_4^4*m^2
    + 5/48*g_2^2*g_4^4*m^2*z3
    + 1/41472*g_2^2*g_4^4*m^3
    + 1/82944*g_2^2*g_4^4*m^4
    + 103/7776*g_2^2*g_3^2*g_4^2*N
    - 103/15552*g_2^2*g_3^2*g_4^2*N*m
    - 103/15552*g_2^2*g_3^2*g_4^2*N*m^2
    + 65/2592*g_2^3*g_4^3
    - 65/5184*g_2^3*g_4^3*m
    - 65/5184*g_2^3*g_4^3*m^2
    - 119/7776*g_2^4*g_4^2
    + 119/15552*g_2^4*g_4^2*m
    + 119/15552*g_2^4*g_4^2*m^2
    - 5195/62208*g_2^6
    + 1/24*g_2^6*z3
    - 55/432*g_1*g_3^2*g_4*g_5^2*N*m^(-1)
    + 55/576*g_1*g_3^2*g_4*g_5^2*N
    + 55/864*g_1*g_3^2*g_4*g_5^2*N*m
    - 55/2304*g_1*g_3^2*g_4*g_5^2*N*m^2
    - 55/6912*g_1*g_3^2*g_4*g_5^2*N*m^3
    - 13/324*g_1*g_3^2*g_4^3*N
    + 13/648*g_1*g_3^2*g_4^3*N*m
    + 13/648*g_1*g_3^2*g_4^3*N*m^2
    - 133/216*g_1*g_3^3*g_4*g_5*N*m^(-1)
    + 1/3*g_1*g_3^3*g_4*g_5*N*m^(-1)*z3
    + 133/288*g_1*g_3^3*g_4*g_5*N
    - 1/4*g_1*g_3^3*g_4*g_5*N*z3
    + 133/432*g_1*g_3^3*g_4*g_5*N*m
    - 1/6*g_1*g_3^3*g_4*g_5*N*m*z3
    - 133/1152*g_1*g_3^3*g_4*g_5*N*m^2
    + 1/16*g_1*g_3^3*g_4*g_5*N*m^2*z3
    - 133/3456*g_1*g_3^3*g_4*g_5*N*m^3
    + 1/48*g_1*g_3^3*g_4*g_5*N*m^3*z3
    - 7/324*g_1*g_3^4*g_4*N*m^(-1)
    + 7/324*g_1*g_3^4*g_4*N
    + 7/864*g_1*g_3^4*g_4*N*m
    - 35/5184*g_1*g_3^4*g_4*N*m^2
    - 7/5184*g_1*g_3^4*g_4*N*m^3
    - 1/54*g_1*g_3^4*g_4*N^2
    + 1/108*g_1*g_3^4*g_4*N^2*m
    + 1/108*g_1*g_3^4*g_4*N^2*m^2
    + 85/864*g_1*g_2*g_3^2*g_4^2*N
    - 85/1728*g_1*g_2*g_3^2*g_4^2*N*m
    - 85/1728*g_1*g_2*g_3^2*g_4^2*N*m^2
    - 121/2592*g_1*g_2^2*g_3^2*g_4*N
    + 121/5184*g_1*g_2^2*g_3^2*g_4*N*m
    + 121/5184*g_1*g_2^2*g_3^2*g_4*N*m^2
    + 103/31104*g_1^2*g_4^4*N*m
    - 103/62208*g_1^2*g_4^4*N*m^2
    - 103/62208*g_1^2*g_4^4*N*m^3
    - 103/15552*g_1^2*g_3^2*g_5^2*N*m^(-1)
    + 103/20736*g_1^2*g_3^2*g_5^2*N
    + 103/31104*g_1^2*g_3^2*g_5^2*N*m
    - 103/82944*g_1^2*g_3^2*g_5^2*N*m^2
    - 103/248832*g_1^2*g_3^2*g_5^2*N*m^3
    + 152/243*g_1^2*g_3^2*g_4^2*N
    - 1/3*g_1^2*g_3^2*g_4^2*N*z3
    - 76/243*g_1^2*g_3^2*g_4^2*N*m
    + 1/6*g_1^2*g_3^2*g_4^2*N*m*z3
    - 76/243*g_1^2*g_3^2*g_4^2*N*m^2
    + 1/6*g_1^2*g_3^2*g_4^2*N*m^2*z3
    + 25/324*g_1^2*g_3^3*g_5*N*m^(-1)
    - 25/432*g_1^2*g_3^3*g_5*N
    - 25/648*g_1^2*g_3^3*g_5*N*m
    + 25/1728*g_1^2*g_3^3*g_5*N*m^2
    + 25/5184*g_1^2*g_3^3*g_5*N*m^3
    - 535/3888*g_1^2*g_3^4*N*m^(-1)
    + 1/12*g_1^2*g_3^4*N*m^(-1)*z3
    + 535/3888*g_1^2*g_3^4*N
    - 1/12*g_1^2*g_3^4*N*z3
    + 257/5184*g_1^2*g_3^4*N*m
    - 1/48*g_1^2*g_3^4*N*m*z3
    - 653/15552*g_1^2*g_3^4*N*m^2
    + 1/48*g_1^2*g_3^4*N*m^2*z3
    - 59/7776*g_1^2*g_3^4*N*m^3
    + 1381/31104*g_1^2*g_3^4*N^2
    - 1381/62208*g_1^2*g_3^4*N^2*m
    - 1381/62208*g_1^2*g_3^4*N^2*m^2
    - 1/54*g_1^2*g_2*g_4^3*N*m
    + 1/108*g_1^2*g_2*g_4^3*N*m^2
    + 1/108*g_1^2*g_2*g_4^3*N*m^3
    + 463/864*g_1^2*g_2*g_3^2*g_4*N
    - 1/4*g_1^2*g_2*g_3^2*g_4*N*z3
    - 463/1728*g_1^2*g_2*g_3^2*g_4*N*m
    + 1/8*g_1^2*g_2*g_3^2*g_4*N*m*z3
    - 463/1728*g_1^2*g_2*g_3^2*g_4*N*m^2
    + 1/8*g_1^2*g_2*g_3^2*g_4*N*m^2*z3
    - 1/10368*g_1^2*g_2^2*g_4^2*N*m
    + 1/20736*g_1^2*g_2^2*g_4^2*N*m^2
    + 1/20736*g_1^2*g_2^2*g_4^2*N*m^3
    + 49/15552*g_1^2*g_2^2*g_3^2*N
    - 49/31104*g_1^2*g_2^2*g_3^2*N*m
    - 49/31104*g_1^2*g_2^2*g_3^2*N*m^2
    + 119/7776*g_1^2*g_2^4*N*m
    + 71/864*g_1^3*g_4^3*N*m
    - 71/1728*g_1^3*g_4^3*N*m^2
    - 71/1728*g_1^3*g_4^3*N*m^3
    - 61/648*g_1^3*g_3^2*g_4*N
    + 61/1296*g_1^3*g_3^2*g_4*N*m
    + 61/1296*g_1^3*g_3^2*g_4*N*m^2
    - 1/54*g_1^3*g_2*g_4^2*N*m
    + 1/108*g_1^3*g_2*g_4^2*N*m^2
    + 1/108*g_1^3*g_2*g_4^2*N*m^3
    + 7/324*g_1^3*g_2*g_3^2*N
    - 7/648*g_1^3*g_2*g_3^2*N*m
    - 7/648*g_1^3*g_2*g_3^2*N*m^2
    - 65/2592*g_1^3*g_2^3*N*m
    + 103/31104*g_1^4*g_4^2*N*m
    - 103/62208*g_1^4*g_4^2*N*m^2
    - 103/62208*g_1^4*g_4^2*N*m^3
    + 535/1944*g_1^4*g_3^2*N
    - 1/6*g_1^4*g_3^2*N*z3
    - 535/3888*g_1^4*g_3^2*N*m
    + 1/12*g_1^4*g_3^2*N*m*z3
    - 535/3888*g_1^4*g_3^2*N*m^2
    + 1/12*g_1^4*g_3^2*N*m^2*z3
    - 4441/10368*g_1^4*g_2^2*N*m
    + 5/24*g_1^4*g_2^2*N*m*z3
    + 1/20736*g_1^4*g_2^2*N^2*m^2
    + 11/648*g_1^5*g_2*N*m
    + 1/54*g_1^5*g_2*N^2*m^2
    - 535/3888*g_1^6*N*m
    + 1/12*g_1^6*N*m*z3
    - 1381/31104*g_1^6*N^2*m^2 );

gamma_T :=

+ ( + 1/6*g_5^2*m^(-1)
    - 1/24*g_5^2
    - 1/48*g_5^2*m
    - 1/6*g_4^2
    - 1/12*g_3^2*N )

+ ( + 25/108*g_5^4*m^(-2)
    - 19/216*g_5^4*m^(-1)
    - 13/576*g_5^4
    + 7/1728*g_5^4*m
    + 1/6912*g_5^4*m^2
    - 29/72*g_4^2*g_5^2*m^(-1)
    + 29/288*g_4^2*g_5^2
    + 29/576*g_4^2*g_5^2*m
    + 37/432*g_4^4
    - 11/864*g_4^4*m
    - 11/864*g_4^4*m^2
    + 11/216*g_3^2*g_5^2*N*m^(-1)
    - 11/864*g_3^2*g_5^2*N
    - 11/1728*g_3^2*g_5^2*N*m
    - 11/432*g_3^2*g_4^2*N
    - 2/9*g_3^3*g_5*N*m^(-1)
    + 1/18*g_3^3*g_5*N
    + 1/36*g_3^3*g_5*N*m
    - 1/216*g_3^4*N*m^(-1)
    + 1/432*g_3^4*N
    - 11/432*g_3^4*N*m
    + 1/9*g_2*g_4^3
    - 11/432*g_2^2*g_4^2
    + 2/9*g_1*g_3^2*g_4*N
    - 11/432*g_1^2*g_4^2*N*m
    + 1/216*g_1^2*g_3^2*N )

+ ( + 14213/7776*g_5^6*m^(-3)
    - 5/6*g_5^6*m^(-3)*z3
    - 2549/2592*g_5^6*m^(-2)
    + 11/24*g_5^6*m^(-2)*z3
    - 323/2592*g_5^6*m^(-1)
    + 1/16*g_5^6*m^(-1)*z3
    + 42745/497664*g_5^6
    - 17/384*g_5^6*z3
    + 11/82944*g_5^6*m
    - 1/1536*g_5^6*m*z3
    - 541/331776*g_5^6*m^2
    + 1/1024*g_5^6*m^2*z3
    + 25/3981312*g_5^6*m^3
    - 11545/2592*g_4^2*g_5^4*m^(-2)
    + 2*g_4^2*g_5^4*m^(-2)*z3
    + 9497/5184*g_4^2*g_5^4*m^(-1)
    - 5/6*g_4^2*g_5^4*m^(-1)*z3
    + 2483/4608*g_4^2*g_5^4
    - 1/4*g_4^2*g_5^4*z3
    - 5401/41472*g_4^2*g_5^4*m
    + 1/16*g_4^2*g_5^4*m*z3
    - 3353/165888*g_4^2*g_5^4*m^2
    + 1/96*g_4^2*g_5^4*m^2*z3
    + 3379/1296*g_4^4*g_5^2*m^(-1)
    - 7/6*g_4^4*g_5^2*m^(-1)*z3
    - 10519/15552*g_4^4*g_5^2
    + 7/24*g_4^4*g_5^2*z3
    - 595/1728*g_4^4*g_5^2*m
    + 7/48*g_4^4*g_5^2*m*z3
    + 191/20736*g_4^4*g_5^2*m^2
    + 191/62208*g_4^4*g_5^2*m^3
    - 8819/31104*g_4^6
    + 1/6*g_4^6*z3
    - 43/10368*g_4^6*m
    - 503/124416*g_4^6*m^2
    + 13/62208*g_4^6*m^3
    + 13/124416*g_4^6*m^4
    + 1837/15552*g_3^2*g_5^4*N*m^(-2)
    - 2789/62208*g_3^2*g_5^4*N*m^(-1)
    - 119/10368*g_3^2*g_5^4*N
    + 1019/497664*g_3^2*g_5^4*N*m
    + 67/995328*g_3^2*g_5^4*N*m^2
    - 229/1296*g_3^2*g_4^2*g_5^2*N*m^(-1)
    + 229/5184*g_3^2*g_4^2*g_5^2*N
    + 229/10368*g_3^2*g_4^2*g_5^2*N*m
    + 47/1152*g_3^2*g_4^4*N
    - 145/20736*g_3^2*g_4^4*N*m
    - 145/20736*g_3^2*g_4^4*N*m^2
    - 91/324*g_3^3*g_5^3*N*m^(-2)
    + 247/2592*g_3^3*g_5^3*N*m^(-1)
    + 65/3456*g_3^3*g_5^3*N
    - 13/20736*g_3^3*g_5^3*N*m
    + 13/10368*g_3^3*g_5^3*N*m^2
    + 29/81*g_3^3*g_4^2*g_5*N*m^(-1)
    - 29/324*g_3^3*g_4^2*g_5*N
    - 29/648*g_3^3*g_4^2*g_5*N*m
    - 8815/5184*g_3^4*g_5^2*N*m^(-2)
    + 5/6*g_3^4*g_5^2*N*m^(-2)*z3
    + 5899/6912*g_3^4*g_5^2*N*m^(-1)
    - 5/12*g_3^4*g_5^2*N*m^(-1)*z3
    + 3605/20736*g_3^4*g_5^2*N
    - 5/96*g_3^4*g_5^2*N*z3
    - 217/3072*g_3^4*g_5^2*N*m
    + 5/192*g_3^4*g_5^2*N*m*z3
    - 709/82944*g_3^4*g_5^2*N*m^2
    - 1/10368*g_3^4*g_5^2*N^2*m^(-1)
    + 1/41472*g_3^4*g_5^2*N^2
    + 1/82944*g_3^4*g_5^2*N^2*m
    + 1235/3888*g_3^4*g_4^2*N*m^(-1)
    - 1/6*g_3^4*g_4^2*N*m^(-1)*z3
    - 1235/7776*g_3^4*g_4^2*N
    + 1/12*g_3^4*g_4^2*N*z3
    - 269/7776*g_3^4*g_4^2*N*m
    + 13/31104*g_3^4*g_4^2*N^2
    + 11/324*g_3^5*g_5*N*m^(-2)
    - 11/432*g_3^5*g_5*N*m^(-1)
    - 10/81*g_3^5*g_5*N
    + 19/576*g_3^5*g_5*N*m
    + 5/324*g_3^5*g_5*N*m^2
    - 1/27*g_3^5*g_5*N^2*m^(-1)
    + 1/108*g_3^5*g_5*N^2
    + 1/216*g_3^5*g_5*N^2*m
    - 535/3888*g_3^6*N*m^(-2)
    + 1/12*g_3^6*N*m^(-2)*z3
    + 535/3888*g_3^6*N*m^(-1)
    - 1/12*g_3^6*N*m^(-1)*z3
    - 637/5184*g_3^6*N
    + 1/16*g_3^6*N*z3
    - 223/7776*g_3^6*N*m
    + 1/48*g_3^6*N*m*z3
    - 409/62208*g_3^6*N*m^2
    + 2659/31104*g_3^6*N^2*m^(-1)
    - 1381/62208*g_3^6*N^2
    - 1051/62208*g_3^6*N^2*m
    + 1097/1296*g_2*g_4^3*g_5^2*m^(-1)
    - 1/3*g_2*g_4^3*g_5^2*m^(-1)*z3
    - 1097/5184*g_2*g_4^3*g_5^2
    + 1/12*g_2*g_4^3*g_5^2*z3
    - 1097/10368*g_2*g_4^3*g_5^2*m
    + 1/24*g_2*g_4^3*g_5^2*m*z3
    - 985/5184*g_2*g_4^5
    + 49/1152*g_2*g_4^5*m
    + 49/1152*g_2*g_4^5*m^2
    + 1/54*g_2*g_3^2*g_4^3*N
    - 25/864*g_2^2*g_4^2*g_5^2*m^(-1)
    + 25/3456*g_2^2*g_4^2*g_5^2
    + 25/6912*g_2^2*g_4^2*g_5^2*m
    - 79/216*g_2^2*g_4^4
    + 1/6*g_2^2*g_4^4*z3
    - 193/31104*g_2^2*g_4^4*m
    - 193/31104*g_2^2*g_4^4*m^2
    - 23/31104*g_2^2*g_3^2*g_4^2*N
    + 157/5184*g_2^3*g_4^3
    + 109/10368*g_2^4*g_4^2
    + 199/1296*g_1*g_3^2*g_4*g_5^2*N*m^(-1)
    - 199/5184*g_1*g_3^2*g_4*g_5^2*N
    - 199/10368*g_1*g_3^2*g_4*g_5^2*N*m
    - 299/2592*g_1*g_3^2*g_4^3*N
    + 169/5184*g_1*g_3^2*g_4^3*N*m
    + 169/5184*g_1*g_3^2*g_4^3*N*m^2
    + 149/54*g_1*g_3^3*g_4*g_5*N*m^(-1)
    - 4/3*g_1*g_3^3*g_4*g_5*N*m^(-1)*z3
    - 149/216*g_1*g_3^3*g_4*g_5*N
    + 1/3*g_1*g_3^3*g_4*g_5*N*z3
    - 149/432*g_1*g_3^3*g_4*g_5*N*m
    + 1/6*g_1*g_3^3*g_4*g_5*N*m*z3
    - 47/648*g_1*g_3^4*g_4*N*m^(-1)
    + 47/1296*g_1*g_3^4*g_4*N
    + 349/2592*g_1*g_3^4*g_4*N*m
    + 1/54*g_1*g_3^4*g_4*N^2
    - 149/864*g_1*g_2*g_3^2*g_4^2*N
    + 1/54*g_1*g_2^2*g_3^2*g_4*N
    - 25/864*g_1^2*g_4^2*g_5^2*N
    + 25/3456*g_1^2*g_4^2*g_5^2*N*m
    + 25/6912*g_1^2*g_4^2*g_5^2*N*m^2
    + 23/7776*g_1^2*g_4^4*N*m
    + 13/31104*g_1^2*g_4^4*N*m^2
    + 13/31104*g_1^2*g_4^4*N*m^3
    + 49/7776*g_1^2*g_3^2*g_5^2*N*m^(-1)
    - 49/31104*g_1^2*g_3^2*g_5^2*N
    - 49/62208*g_1^2*g_3^2*g_5^2*N*m
    - 33233/31104*g_1^2*g_3^2*g_4^2*N
    + 1/2*g_1^2*g_3^2*g_4^2*N*z3
    - 67/20736*g_1^2*g_3^2*g_4^2*N*m
    - 67/20736*g_1^2*g_3^2*g_4^2*N*m^2
    - 23/31104*g_1^2*g_3^2*g_4^2*N^2*m
    + 7/162*g_1^2*g_3^3*g_5*N*m^(-1)
    - 7/648*g_1^2*g_3^3*g_5*N
    - 7/1296*g_1^2*g_3^3*g_5*N*m
    + 535/1944*g_1^2*g_3^4*N*m^(-1)
    - 1/6*g_1^2*g_3^4*N*m^(-1)*z3
    - 535/3888*g_1^2*g_3^4*N
    + 1/12*g_1^2*g_3^4*N*z3
    + 271/7776*g_1^2*g_3^4*N*m
    - 71/864*g_1^2*g_3^4*N^2
    + 199/5184*g_1^2*g_2*g_4^3*N*m
    - 133/432*g_1^2*g_2*g_3^2*g_4*N
    + 1/6*g_1^2*g_2*g_3^2*g_4*N*z3
    - 193/15552*g_1^2*g_2^2*g_4^2*N*m
    - 103/31104*g_1^2*g_2^2*g_3^2*N
    - 7/864*g_1^3*g_4^3*N*m
    - 7/162*g_1^3*g_3^2*g_4*N
    + 1/54*g_1^3*g_3^2*g_4*N^2*m
    + 121/2592*g_1^3*g_2*g_4^2*N*m
    + 25/648*g_1^3*g_2*g_3^2*N
    - 49/15552*g_1^4*g_4^2*N*m
    + 13/31104*g_1^4*g_4^2*N^2*m^2
    - 535/3888*g_1^4*g_3^2*N
    + 1/12*g_1^4*g_3^2*N*z3
    - 103/31104*g_1^4*g_3^2*N^2*m );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                            Beta functions 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

beta_g1 :=

+ ( - 1/2*g_3^2*g_4*m^(-1)
    + 1/4*g_3^2*g_4
    + 1/4*g_3^2*g_4*m
    + 1/24*g_1*g_4^2
    - 1/48*g_1*g_4^2*m
    - 1/48*g_1*g_4^2*m^2
    - 1/3*g_1*g_3^2*m^(-1)
    + 1/6*g_1*g_3^2
    + 1/6*g_1*g_3^2*m
    - 1/24*g_1*g_2^2
    + 1/2*g_1^2*g_2
    + 1/3*g_1^3
    - 1/24*g_1^3*N*m )

+ ( - 1/18*g_3^2*g_4*g_5^2*m^(-2)
    + 1/24*g_3^2*g_4*g_5^2*m^(-1)
    + 1/36*g_3^2*g_4*g_5^2
    - 1/96*g_3^2*g_4*g_5^2*m
    - 1/288*g_3^2*g_4*g_5^2*m^2
    - 5/72*g_3^2*g_4^3*m^(-1)
    + 5/144*g_3^2*g_4^3
    + 5/144*g_3^2*g_4^3*m
    - 3/2*g_3^3*g_4*g_5*m^(-2)
    + 9/8*g_3^3*g_4*g_5*m^(-1)
    + 3/4*g_3^3*g_4*g_5
    - 9/32*g_3^3*g_4*g_5*m
    - 3/32*g_3^3*g_4*g_5*m^2
    - 5/18*g_3^4*g_4*m^(-2)
    + 5/18*g_3^4*g_4*m^(-1)
    + 1/12*g_3^4*g_4
    - 11/144*g_3^4*g_4*m
    - 1/144*g_3^4*g_4*m^2
    - 7/72*g_3^4*g_4*N*m^(-1)
    + 7/144*g_3^4*g_4*N
    + 7/144*g_3^4*g_4*N*m
    + 1/8*g_2*g_3^2*g_4^2*m^(-1)
    - 1/16*g_2*g_3^2*g_4^2
    - 1/16*g_2*g_3^2*g_4^2*m
    + 13/432*g_1*g_4^2*g_5^2*m^(-1)
    - 13/576*g_1*g_4^2*g_5^2
    - 13/864*g_1*g_4^2*g_5^2*m
    + 13/2304*g_1*g_4^2*g_5^2*m^2
    + 13/6912*g_1*g_4^2*g_5^2*m^3
    - 1/432*g_1*g_4^4
    + 1/864*g_1*g_4^4*m
    + 1/864*g_1*g_4^4*m^2
    + 5/108*g_1*g_3^2*g_5^2*m^(-2)
    - 5/144*g_1*g_3^2*g_5^2*m^(-1)
    - 5/216*g_1*g_3^2*g_5^2
    + 5/576*g_1*g_3^2*g_5^2*m
    + 5/1728*g_1*g_3^2*g_5^2*m^2
    + 157/108*g_1*g_3^2*g_4^2*m^(-1)
    - 157/216*g_1*g_3^2*g_4^2
    - 157/216*g_1*g_3^2*g_4^2*m
    + 11/864*g_1*g_3^2*g_4^2*N
    - 11/1728*g_1*g_3^2*g_4^2*N*m
    - 11/1728*g_1*g_3^2*g_4^2*N*m^2
    - 5/18*g_1*g_3^3*g_5*m^(-2)
    + 5/24*g_1*g_3^3*g_5*m^(-1)
    + 5/36*g_1*g_3^3*g_5
    - 5/96*g_1*g_3^3*g_5*m
    - 5/288*g_1*g_3^3*g_5*m^2
    - 67/108*g_1*g_3^4*m^(-2)
    + 67/108*g_1*g_3^4*m^(-1)
    + 7/48*g_1*g_3^4
    - 65/432*g_1*g_3^4*m
    + 1/216*g_1*g_3^4*m^2
    + 11/108*g_1*g_3^4*N*m^(-1)
    - 11/216*g_1*g_3^4*N
    - 11/216*g_1*g_3^4*N*m
    - 1/18*g_1*g_2*g_4^3
    + 1/36*g_1*g_2*g_4^3*m
    + 1/36*g_1*g_2*g_4^3*m^2
    + 3/4*g_1*g_2*g_3^2*g_4*m^(-1)
    - 3/8*g_1*g_2*g_3^2*g_4
    - 3/8*g_1*g_2*g_3^2*g_4*m
    + 11/864*g_1*g_2^2*g_4^2
    - 11/1728*g_1*g_2^2*g_4^2*m
    - 11/1728*g_1*g_2^2*g_4^2*m^2
    + 13/864*g_1*g_2^4
    + 1/8*g_1^2*g_4^3
    - 1/16*g_1^2*g_4^3*m
    - 1/16*g_1^2*g_4^3*m^2
    + 25/36*g_1^2*g_3^2*g_4*m^(-1)
    - 25/72*g_1^2*g_3^2*g_4
    - 25/72*g_1^2*g_3^2*g_4*m
    - 1/18*g_1^2*g_3^2*g_4*N
    + 1/36*g_1^2*g_3^2*g_4*N*m
    + 1/36*g_1^2*g_3^2*g_4*N*m^2
    - 7/72*g_1^2*g_2*g_4^2
    + 7/144*g_1^2*g_2*g_4^2*m
    + 7/144*g_1^2*g_2*g_4^2*m^2
    + 5/18*g_1^2*g_2*g_3^2*m^(-1)
    - 5/36*g_1^2*g_2*g_3^2
    - 5/36*g_1^2*g_2*g_3^2*m
    - 1/36*g_1^2*g_2^3
    - 5/216*g_1^3*g_4^2
    + 5/432*g_1^3*g_4^2*m
    + 5/432*g_1^3*g_4^2*m^2
    + 67/54*g_1^3*g_3^2*m^(-1)
    - 67/108*g_1^3*g_3^2
    - 67/108*g_1^3*g_3^2*m
    - 1/432*g_1^3*g_3^2*N
    + 1/864*g_1^3*g_3^2*N*m
    + 1/864*g_1^3*g_3^2*N*m^2
    - 157/216*g_1^3*g_2^2
    - 11/864*g_1^3*g_2^2*N*m
    - 5/12*g_1^4*g_2
    + 11/72*g_1^4*g_2*N*m
    - 67/108*g_1^5
    - 43/432*g_1^5*N*m )

+ ( - 3305/2592*g_3^2*g_4*g_5^4*m^(-3)
    + 3/2*g_3^2*g_4*g_5^4*m^(-3)*z3
    + 3179/2592*g_3^2*g_4*g_5^4*m^(-2)
    - 11/8*g_3^2*g_4*g_5^4*m^(-2)*z3
    + 22631/41472*g_3^2*g_4*g_5^4*m^(-1)
    - 5/8*g_3^2*g_4*g_5^4*m^(-1)*z3
    - 37925/82944*g_3^2*g_4*g_5^4
    + 29/64*g_3^2*g_4*g_5^4*z3
    - 14005/165888*g_3^2*g_4*g_5^4*m
    + 5/64*g_3^2*g_4*g_5^4*m*z3
    + 12493/331776*g_3^2*g_4*g_5^4*m^2
    - 7/256*g_3^2*g_4*g_5^4*m^2*z3
    + 2297/331776*g_3^2*g_4*g_5^4*m^3
    - 1/256*g_3^2*g_4*g_5^4*m^3*z3
    + 21/16*g_3^2*g_4^3*g_5^2*m^(-2)
    - 2*g_3^2*g_4^3*g_5^2*m^(-2)*z3
    - 63/64*g_3^2*g_4^3*g_5^2*m^(-1)
    + 3/2*g_3^2*g_4^3*g_5^2*m^(-1)*z3
    - 21/32*g_3^2*g_4^3*g_5^2
    + g_3^2*g_4^3*g_5^2*z3
    + 63/256*g_3^2*g_4^3*g_5^2*m
    - 3/8*g_3^2*g_4^3*g_5^2*m*z3
    + 21/256*g_3^2*g_4^3*g_5^2*m^2
    - 1/8*g_3^2*g_4^3*g_5^2*m^2*z3
    - 749/2592*g_3^2*g_4^5*m^(-1)
    + 1/2*g_3^2*g_4^5*m^(-1)*z3
    + 59/1728*g_3^2*g_4^5
    - 1/4*g_3^2*g_4^5*z3
    + 463/5184*g_3^2*g_4^5*m
    - 1/4*g_3^2*g_4^5*m*z3
    + 143/1296*g_3^2*g_4^5*m^2
    + 143/2592*g_3^2*g_4^5*m^3
    - 11/8*g_3^3*g_4*g_5^3*m^(-3)
    - 3*g_3^3*g_4*g_5^3*m^(-3)*z3
    + 107/96*g_3^3*g_4*g_5^3*m^(-2)
    + 11/4*g_3^3*g_4*g_5^3*m^(-2)*z3
    + 103/192*g_3^3*g_4*g_5^3*m^(-1)
    + 5/4*g_3^3*g_4*g_5^3*m^(-1)*z3
    - 179/768*g_3^3*g_4*g_5^3
    - 29/32*g_3^3*g_4*g_5^3*z3
    - 5/192*g_3^3*g_4*g_5^3*m
    - 5/32*g_3^3*g_4*g_5^3*m*z3
    - 35/3072*g_3^3*g_4*g_5^3*m^2
    + 7/128*g_3^3*g_4*g_5^3*m^2*z3
    - 17/3072*g_3^3*g_4*g_5^3*m^3
    + 1/128*g_3^3*g_4*g_5^3*m^3*z3
    + 37/24*g_3^3*g_4^3*g_5*m^(-2)
    + g_3^3*g_4^3*g_5*m^(-2)*z3
    - 37/32*g_3^3*g_4^3*g_5*m^(-1)
    - 3/4*g_3^3*g_4^3*g_5*m^(-1)*z3
    - 37/48*g_3^3*g_4^3*g_5
    - 1/2*g_3^3*g_4^3*g_5*z3
    + 37/128*g_3^3*g_4^3*g_5*m
    + 3/16*g_3^3*g_4^3*g_5*m*z3
    + 37/384*g_3^3*g_4^3*g_5*m^2
    + 1/16*g_3^3*g_4^3*g_5*m^2*z3
    - 10589/2592*g_3^4*g_4*g_5^2*m^(-3)
    - 4*g_3^4*g_4*g_5^2*m^(-3)*z3
    + 41821/10368*g_3^4*g_4*g_5^2*m^(-2)
    + 4*g_3^4*g_4*g_5^2*m^(-2)*z3
    + 35059/20736*g_3^4*g_4*g_5^2*m^(-1)
    + 3/2*g_3^4*g_4*g_5^2*m^(-1)*z3
    - 63551/41472*g_3^4*g_4*g_5^2
    - 23/16*g_3^4*g_4*g_5^2*z3
    - 21665/82944*g_3^4*g_4*g_5^2*m
    - 3/16*g_3^4*g_4*g_5^2*m*z3
    + 10865/82944*g_3^4*g_4*g_5^2*m^2
    + 7/64*g_3^4*g_4*g_5^2*m^2*z3
    + 973/41472*g_3^4*g_4*g_5^2*m^3
    + 1/64*g_3^4*g_4*g_5^2*m^3*z3
    - 125/2592*g_3^4*g_4*g_5^2*N*m^(-2)
    + 125/3456*g_3^4*g_4*g_5^2*N*m^(-1)
    + 125/5184*g_3^4*g_4*g_5^2*N
    - 125/13824*g_3^4*g_4*g_5^2*N*m
    - 125/41472*g_3^4*g_4*g_5^2*N*m^2
    + 253/324*g_3^4*g_4^3*m^(-2)
    + g_3^4*g_4^3*m^(-2)*z3
    - 253/324*g_3^4*g_4^3*m^(-1)
    - g_3^4*g_4^3*m^(-1)*z3
    - 83/288*g_3^4*g_4^3
    - 3/4*g_3^4*g_4^3*z3
    + 1253/5184*g_3^4*g_4^3*m
    + 1/2*g_3^4*g_4^3*m*z3
    + 241/5184*g_3^4*g_4^3*m^2
    + 1/4*g_3^4*g_4^3*m^2*z3
    + 23/1296*g_3^4*g_4^3*N*m^(-1)
    - 23/2592*g_3^4*g_4^3*N
    - 23/2592*g_3^4*g_4^3*N*m
    - 487/144*g_3^5*g_4*g_5*m^(-3)
    + 2435/576*g_3^5*g_4*g_5*m^(-2)
    + 323/1152*g_3^5*g_4*g_5*m^(-1)
    - 1/2*g_3^5*g_4*g_5*m^(-1)*z3
    - 3163/2304*g_3^5*g_4*g_5
    + 3/8*g_3^5*g_4*g_5*z3
    + 815/4608*g_3^5*g_4*g_5*m
    + 1/4*g_3^5*g_4*g_5*m*z3
    + 91/1152*g_3^5*g_4*g_5*m^2
    - 3/32*g_3^5*g_4*g_5*m^2*z3
    - 41/4608*g_3^5*g_4*g_5*m^3
    - 1/32*g_3^5*g_4*g_5*m^3*z3
    - 17/18*g_3^5*g_4*g_5*N*m^(-2)
    + 17/24*g_3^5*g_4*g_5*N*m^(-1)
    + 17/36*g_3^5*g_4*g_5*N
    - 17/96*g_3^5*g_4*g_5*N*m
    - 17/288*g_3^5*g_4*g_5*N*m^2
    - 869/2592*g_3^6*g_4*m^(-3)
    - 1/2*g_3^6*g_4*m^(-3)*z3
    + 869/1728*g_3^6*g_4*m^(-2)
    + 3/4*g_3^6*g_4*m^(-2)*z3
    - 2177/3456*g_3^6*g_4*m^(-1)
    + 1/8*g_3^6*g_4*m^(-1)*z3
    - 2083/20736*g_3^6*g_4
    - 3/16*g_3^6*g_4*z3
    + 1265/3456*g_3^6*g_4*m
    - 1/8*g_3^6*g_4*m*z3
    + 277/1728*g_3^6*g_4*m^2
    - 1/16*g_3^6*g_4*m^2*z3
    + 755/20736*g_3^6*g_4*m^3
    + 6235/5184*g_3^6*g_4*N*m^(-2)
    - 5/4*g_3^6*g_4*N*m^(-2)*z3
    - 5317/5184*g_3^6*g_4*N*m^(-1)
    + g_3^6*g_4*N*m^(-1)*z3
    - 4187/6912*g_3^6*g_4*N
    + 9/16*g_3^6*g_4*N*z3
    + 1661/5184*g_3^6*g_4*N*m
    - 1/4*g_3^6*g_4*N*m*z3
    + 2245/20736*g_3^6*g_4*N*m^2
    - 1/16*g_3^6*g_4*N*m^2*z3
    + 11/1152*g_3^6*g_4*N^2*m^(-1)
    - 11/2304*g_3^6*g_4*N^2
    - 11/2304*g_3^6*g_4*N^2*m
    + 85/108*g_2*g_3^2*g_4^2*g_5^2*m^(-2)
    - 1/2*g_2*g_3^2*g_4^2*g_5^2*m^(-2)*z3
    - 85/144*g_2*g_3^2*g_4^2*g_5^2*m^(-1)
    + 3/8*g_2*g_3^2*g_4^2*g_5^2*m^(-1)*z3
    - 85/216*g_2*g_3^2*g_4^2*g_5^2
    + 1/4*g_2*g_3^2*g_4^2*g_5^2*z3
    + 85/576*g_2*g_3^2*g_4^2*g_5^2*m
    - 3/32*g_2*g_3^2*g_4^2*g_5^2*m*z3
    + 85/1728*g_2*g_3^2*g_4^2*g_5^2*m^2
    - 1/32*g_2*g_3^2*g_4^2*g_5^2*m^2*z3
    + 31/432*g_2*g_3^2*g_4^4*m^(-1)
    + 1/96*g_2*g_3^2*g_4^4
    - 11/864*g_2*g_3^2*g_4^4*m
    - 5/108*g_2*g_3^2*g_4^4*m^2
    - 5/216*g_2*g_3^2*g_4^4*m^3
    - 1/6*g_2*g_3^3*g_4^2*g_5*m^(-2)
    + 2*g_2*g_3^3*g_4^2*g_5*m^(-2)*z3
    + 1/8*g_2*g_3^3*g_4^2*g_5*m^(-1)
    - 3/2*g_2*g_3^3*g_4^2*g_5*m^(-1)*z3
    + 1/12*g_2*g_3^3*g_4^2*g_5
    - g_2*g_3^3*g_4^2*g_5*z3
    - 1/32*g_2*g_3^3*g_4^2*g_5*m
    + 3/8*g_2*g_3^3*g_4^2*g_5*m*z3
    - 1/96*g_2*g_3^3*g_4^2*g_5*m^2
    + 1/8*g_2*g_3^3*g_4^2*g_5*m^2*z3
    + 37/432*g_2*g_3^4*g_4^2*m^(-2)
    - 37/432*g_2*g_3^4*g_4^2*m^(-1)
    - 175/576*g_2*g_3^4*g_4^2
    + 1/4*g_2*g_3^4*g_4^2*z3
    + 281/1728*g_2*g_3^4*g_4^2*m
    - 1/8*g_2*g_3^4*g_4^2*m*z3
    + 61/432*g_2*g_3^4*g_4^2*m^2
    - 1/8*g_2*g_3^4*g_4^2*m^2*z3
    - 25/864*g_2*g_3^4*g_4^2*N*m^(-1)
    + 25/1728*g_2*g_3^4*g_4^2*N
    + 25/1728*g_2*g_3^4*g_4^2*N*m
    - 83/162*g_2^2*g_3^2*g_4^3*m^(-1)
    + 1/2*g_2^2*g_3^2*g_4^3*m^(-1)*z3
    + 83/324*g_2^2*g_3^2*g_4^3
    - 1/4*g_2^2*g_3^2*g_4^3*z3
    + 83/324*g_2^2*g_3^2*g_4^3*m
    - 1/4*g_2^2*g_3^2*g_4^3*m*z3
    - 41/432*g_2^3*g_3^2*g_4^2*m^(-1)
    + 41/864*g_2^3*g_3^2*g_4^2
    + 41/864*g_2^3*g_3^2*g_4^2*m
    + 6989/31104*g_1*g_4^2*g_5^4*m^(-2)
    - 1/8*g_1*g_4^2*g_5^4*m^(-2)*z3
    - 13081/62208*g_1*g_4^2*g_5^4*m^(-1)
    + 11/96*g_1*g_4^2*g_5^4*m^(-1)*z3
    - 47129/497664*g_1*g_4^2*g_5^4
    + 5/96*g_1*g_4^2*g_5^4*z3
    + 72917/995328*g_1*g_4^2*g_5^4*m
    - 29/768*g_1*g_4^2*g_5^4*m*z3
    + 25975/1990656*g_1*g_4^2*g_5^4*m^2
    - 5/768*g_1*g_4^2*g_5^4*m^2*z3
    - 20593/3981312*g_1*g_4^2*g_5^4*m^3
    + 7/3072*g_1*g_4^2*g_5^4*m^3*z3
    - 3401/3981312*g_1*g_4^2*g_5^4*m^4
    + 1/3072*g_1*g_4^2*g_5^4*m^4*z3
    - 1315/5184*g_1*g_4^4*g_5^2*m^(-1)
    + 1/6*g_1*g_4^4*g_5^2*m^(-1)*z3
    + 1315/6912*g_1*g_4^4*g_5^2
    - 1/8*g_1*g_4^4*g_5^2*z3
    + 1315/10368*g_1*g_4^4*g_5^2*m
    - 1/12*g_1*g_4^4*g_5^2*m*z3
    - 1315/27648*g_1*g_4^4*g_5^2*m^2
    + 1/32*g_1*g_4^4*g_5^2*m^2*z3
    - 1315/82944*g_1*g_4^4*g_5^2*m^3
    + 1/96*g_1*g_4^4*g_5^2*m^3*z3
    + 2899/62208*g_1*g_4^6
    - 1/24*g_1*g_4^6*z3
    - 253/20736*g_1*g_4^6*m
    + 1/48*g_1*g_4^6*m*z3
    - 4417/248832*g_1*g_4^6*m^2
    + 1/48*g_1*g_4^6*m^2*z3
    - 1381/124416*g_1*g_4^6*m^3
    - 1381/248832*g_1*g_4^6*m^4
    + 5/108*g_1*g_3^2*g_5^4*m^(-3)
    - 197/5184*g_1*g_3^2*g_5^4*m^(-2)
    - 377/20736*g_1*g_3^2*g_5^4*m^(-1)
    + 175/20736*g_1*g_3^2*g_5^4
    + 85/82944*g_1*g_3^2*g_5^4*m
    + 11/41472*g_1*g_3^2*g_5^4*m^2
    + 13/82944*g_1*g_3^2*g_5^4*m^3
    + 1973/1944*g_1*g_3^2*g_4^2*g_5^2*m^(-2)
    + 4*g_1*g_3^2*g_4^2*g_5^2*m^(-2)*z3
    - 1973/2592*g_1*g_3^2*g_4^2*g_5^2*m^(-1)
    - 3*g_1*g_3^2*g_4^2*g_5^2*m^(-1)*z3
    - 1973/3888*g_1*g_3^2*g_4^2*g_5^2
    - 2*g_1*g_3^2*g_4^2*g_5^2*z3
    + 1973/10368*g_1*g_3^2*g_4^2*g_5^2*m
    + 3/4*g_1*g_3^2*g_4^2*g_5^2*m*z3
    + 1973/31104*g_1*g_3^2*g_4^2*g_5^2*m^2
    + 1/4*g_1*g_3^2*g_4^2*g_5^2*m^2*z3
    + 119/7776*g_1*g_3^2*g_4^2*g_5^2*N*m^(-1)
    - 119/10368*g_1*g_3^2*g_4^2*g_5^2*N
    - 119/15552*g_1*g_3^2*g_4^2*g_5^2*N*m
    + 119/41472*g_1*g_3^2*g_4^2*g_5^2*N*m^2
    + 119/124416*g_1*g_3^2*g_4^2*g_5^2*N*m^3
    - 1745/2592*g_1*g_3^2*g_4^4*m^(-1)
    - g_1*g_3^2*g_4^4*m^(-1)*z3
    + 2191/3888*g_1*g_3^2*g_4^4
    + 1/2*g_1*g_3^2*g_4^4*z3
    + 13999/31104*g_1*g_3^2*g_4^4*m
    + 1/2*g_1*g_3^2*g_4^4*m*z3
    - 3529/15552*g_1*g_3^2*g_4^4*m^2
    - 3529/31104*g_1*g_3^2*g_4^4*m^3
    - 85/31104*g_1*g_3^2*g_4^4*N
    + 85/62208*g_1*g_3^2*g_4^4*N*m
    + 85/62208*g_1*g_3^2*g_4^4*N*m^2
    + 649/648*g_1*g_3^3*g_5^3*m^(-3)
    - 4847/5184*g_1*g_3^3*g_5^3*m^(-2)
    - 8741/20736*g_1*g_3^3*g_5^3*m^(-1)
    + 839/2592*g_1*g_3^3*g_5^3
    + 4765/82944*g_1*g_3^3*g_5^3*m
    - 1865/82944*g_1*g_3^3*g_5^3*m^2
    - 19/5184*g_1*g_3^3*g_5^3*m^3
    + 3725/648*g_1*g_3^3*g_4^2*g_5*m^(-2)
    + 6*g_1*g_3^3*g_4^2*g_5*m^(-2)*z3
    - 3725/864*g_1*g_3^3*g_4^2*g_5*m^(-1)
    - 9/2*g_1*g_3^3*g_4^2*g_5*m^(-1)*z3
    - 3725/1296*g_1*g_3^3*g_4^2*g_5
    - 3*g_1*g_3^3*g_4^2*g_5*z3
    + 3725/3456*g_1*g_3^3*g_4^2*g_5*m
    + 9/8*g_1*g_3^3*g_4^2*g_5*m*z3
    + 3725/10368*g_1*g_3^3*g_4^2*g_5*m^2
    + 3/8*g_1*g_3^3*g_4^2*g_5*m^2*z3
    + 25/648*g_1*g_3^3*g_4^2*g_5*N*m^(-1)
    - 25/864*g_1*g_3^3*g_4^2*g_5*N
    - 25/1296*g_1*g_3^3*g_4^2*g_5*N*m
    + 25/3456*g_1*g_3^3*g_4^2*g_5*N*m^2
    + 25/10368*g_1*g_3^3*g_4^2*g_5*N*m^3
    - 19003/3888*g_1*g_3^4*g_5^2*m^(-3)
    + 4/3*g_1*g_3^4*g_5^2*m^(-3)*z3
    + 75521/15552*g_1*g_3^4*g_5^2*m^(-2)
    - 4/3*g_1*g_3^4*g_5^2*m^(-2)*z3
    + 28549/15552*g_1*g_3^4*g_5^2*m^(-1)
    - 5/12*g_1*g_3^4*g_5^2*m^(-1)*z3
    - 53657/31104*g_1*g_3^4*g_5^2
    + 5/12*g_1*g_3^4*g_5^2*z3
    - 13973/62208*g_1*g_3^4*g_5^2*m
    + 1/48*g_1*g_3^4*g_5^2*m*z3
    + 31793/248832*g_1*g_3^4*g_5^2*m^2
    - 1/48*g_1*g_3^4*g_5^2*m^2*z3
    + 4427/248832*g_1*g_3^4*g_5^2*m^3
    + 1963/3888*g_1*g_3^4*g_5^2*N*m^(-2)
    - 1963/5184*g_1*g_3^4*g_5^2*N*m^(-1)
    - 1963/7776*g_1*g_3^4*g_5^2*N
    + 1963/20736*g_1*g_3^4*g_5^2*N*m
    + 1963/62208*g_1*g_3^4*g_5^2*N*m^2
    + 9461/1944*g_1*g_3^4*g_4^2*m^(-2)
    - 1/3*g_1*g_3^4*g_4^2*m^(-2)*z3
    - 9461/1944*g_1*g_3^4*g_4^2*m^(-1)
    + 1/3*g_1*g_3^4*g_4^2*m^(-1)*z3
    - 667/324*g_1*g_3^4*g_4^2
    + 1/12*g_1*g_3^4*g_4^2*z3
    + 25469/15552*g_1*g_3^4*g_4^2*m
    - 1/12*g_1*g_3^4*g_4^2*m*z3
    + 6547/15552*g_1*g_3^4*g_4^2*m^2
    + 3727/15552*g_1*g_3^4*g_4^2*N*m^(-1)
    + 1/48*g_1*g_3^4*g_4^2*N*m^(-1)*z3
    - 22/243*g_1*g_3^4*g_4^2*N
    - 1/48*g_1*g_3^4*g_4^2*N*z3
    - 1219/10368*g_1*g_3^4*g_4^2*N*m
    - 1/192*g_1*g_3^4*g_4^2*N*m*z3
    - 2873/124416*g_1*g_3^4*g_4^2*N*m^2
    + 1/192*g_1*g_3^4*g_4^2*N*m^2*z3
    - 1051/124416*g_1*g_3^4*g_4^2*N*m^3
    - 1/41472*g_1*g_3^4*g_4^2*N^2
    + 1/82944*g_1*g_3^4*g_4^2*N^2*m
    + 1/82944*g_1*g_3^4*g_4^2*N^2*m^2
    + 247/648*g_1*g_3^5*g_5*m^(-3)
    - 2*g_1*g_3^5*g_5*m^(-3)*z3
    - 1235/2592*g_1*g_3^5*g_5*m^(-2)
    + 5/2*g_1*g_3^5*g_5*m^(-2)*z3
    - 2741/5184*g_1*g_3^5*g_5*m^(-1)
    + 1/4*g_1*g_3^5*g_5*m^(-1)*z3
    + 2735/5184*g_1*g_3^5*g_5
    - 7/8*g_1*g_3^5*g_5*z3
    + 4741/20736*g_1*g_3^5*g_5*m
    + 1/16*g_1*g_3^5*g_5*m*z3
    - 4235/41472*g_1*g_3^5*g_5*m^2
    + 1/16*g_1*g_3^5*g_5*m^2*z3
    - 1247/41472*g_1*g_3^5*g_5*m^3
    + 251/864*g_1*g_3^5*g_5*N*m^(-2)
    - g_1*g_3^5*g_5*N*m^(-2)*z3
    - 251/1152*g_1*g_3^5*g_5*N*m^(-1)
    + 3/4*g_1*g_3^5*g_5*N*m^(-1)*z3
    - 251/1728*g_1*g_3^5*g_5*N
    + 1/2*g_1*g_3^5*g_5*N*z3
    + 251/4608*g_1*g_3^5*g_5*N*m
    - 3/16*g_1*g_3^5*g_5*N*m*z3
    + 251/13824*g_1*g_3^5*g_5*N*m^2
    - 1/16*g_1*g_3^5*g_5*N*m^2*z3
    - 7855/3888*g_1*g_3^6*m^(-3)
    - 1/6*g_1*g_3^6*m^(-3)*z3
    + 7855/2592*g_1*g_3^6*m^(-2)
    + 1/4*g_1*g_3^6*m^(-2)*z3
    - 3313/5184*g_1*g_3^6*m^(-1)
    - 5/8*g_1*g_3^6*m^(-1)*z3
    - 25877/31104*g_1*g_3^6
    + 3/16*g_1*g_3^6*z3
    + 3617/10368*g_1*g_3^6*m
    + 1/3*g_1*g_3^6*m*z3
    + 947/10368*g_1*g_3^6*m^2
    + 1/48*g_1*g_3^6*m^2*z3
    + 643/31104*g_1*g_3^6*m^3
    - 1747/7776*g_1*g_3^6*N*m^(-2)
    + 2*g_1*g_3^6*N*m^(-2)*z3
    + 3755/15552*g_1*g_3^6*N*m^(-1)
    - 3/2*g_1*g_3^6*N*m^(-1)*z3
    - 931/10368*g_1*g_3^6*N
    - g_1*g_3^6*N*z3
    + 263/62208*g_1*g_3^6*N*m
    + 3/8*g_1*g_3^6*N*m*z3
    + 4279/62208*g_1*g_3^6*N*m^2
    + 1/8*g_1*g_3^6*N*m^2*z3
    - 803/15552*g_1*g_3^6*N^2*m^(-1)
    + 803/31104*g_1*g_3^6*N^2
    + 803/31104*g_1*g_3^6*N^2*m
    - 1067/5184*g_1*g_2*g_4^3*g_5^2*m^(-1)
    + 1/12*g_1*g_2*g_4^3*g_5^2*m^(-1)*z3
    + 1067/6912*g_1*g_2*g_4^3*g_5^2
    - 1/16*g_1*g_2*g_4^3*g_5^2*z3
    + 1067/10368*g_1*g_2*g_4^3*g_5^2*m
    - 1/24*g_1*g_2*g_4^3*g_5^2*m*z3
    - 1067/27648*g_1*g_2*g_4^3*g_5^2*m^2
    + 1/64*g_1*g_2*g_4^3*g_5^2*m^2*z3
    - 1067/82944*g_1*g_2*g_4^3*g_5^2*m^3
    + 1/192*g_1*g_2*g_4^3*g_5^2*m^3*z3
    + 1/1296*g_1*g_2*g_4^5
    - 13/2592*g_1*g_2*g_4^5*m
    - 7/2592*g_1*g_2*g_4^5*m^2
    + 1/216*g_1*g_2*g_4^5*m^3
    + 1/432*g_1*g_2*g_4^5*m^4
    + 29/108*g_1*g_2*g_3^2*g_4*g_5^2*m^(-2)
    - g_1*g_2*g_3^2*g_4*g_5^2*m^(-2)*z3
    - 29/144*g_1*g_2*g_3^2*g_4*g_5^2*m^(-1)
    + 3/4*g_1*g_2*g_3^2*g_4*g_5^2*m^(-1)*z3
    - 29/216*g_1*g_2*g_3^2*g_4*g_5^2
    + 1/2*g_1*g_2*g_3^2*g_4*g_5^2*z3
    + 29/576*g_1*g_2*g_3^2*g_4*g_5^2*m
    - 3/16*g_1*g_2*g_3^2*g_4*g_5^2*m*z3
    + 29/1728*g_1*g_2*g_3^2*g_4*g_5^2*m^2
    - 1/16*g_1*g_2*g_3^2*g_4*g_5^2*m^2*z3
    - 253/648*g_1*g_2*g_3^2*g_4^3*m^(-1)
    - 1/2*g_1*g_2*g_3^2*g_4^3*m^(-1)*z3
    + 29/162*g_1*g_2*g_3^2*g_4^3
    + 1/4*g_1*g_2*g_3^2*g_4^3*z3
    + 485/2592*g_1*g_2*g_3^2*g_4^3*m
    + 1/4*g_1*g_2*g_3^2*g_4^3*m*z3
    + 7/432*g_1*g_2*g_3^2*g_4^3*m^2
    + 7/864*g_1*g_2*g_3^2*g_4^3*m^3
    - 199/10368*g_1*g_2*g_3^2*g_4^3*N
    + 199/20736*g_1*g_2*g_3^2*g_4^3*N*m
    + 199/20736*g_1*g_2*g_3^2*g_4^3*N*m^2
    + 11/6*g_1*g_2*g_3^3*g_4*g_5*m^(-2)
    + 2*g_1*g_2*g_3^3*g_4*g_5*m^(-2)*z3
    - 11/8*g_1*g_2*g_3^3*g_4*g_5*m^(-1)
    - 3/2*g_1*g_2*g_3^3*g_4*g_5*m^(-1)*z3
    - 11/12*g_1*g_2*g_3^3*g_4*g_5
    - g_1*g_2*g_3^3*g_4*g_5*z3
    + 11/32*g_1*g_2*g_3^3*g_4*g_5*m
    + 3/8*g_1*g_2*g_3^3*g_4*g_5*m*z3
    + 11/96*g_1*g_2*g_3^3*g_4*g_5*m^2
    + 1/8*g_1*g_2*g_3^3*g_4*g_5*m^2*z3
    + 4/3*g_1*g_2*g_3^4*g_4*m^(-2)
    - 4/3*g_1*g_2*g_3^4*g_4*m^(-1)
    - 23/48*g_1*g_2*g_3^4*g_4
    + 1/2*g_1*g_2*g_3^4*g_4*z3
    + 13/32*g_1*g_2*g_3^4*g_4*m
    - 1/4*g_1*g_2*g_3^4*g_4*m*z3
    + 7/96*g_1*g_2*g_3^4*g_4*m^2
    - 1/4*g_1*g_2*g_3^4*g_4*m^2*z3
    + 149/432*g_1*g_2*g_3^4*g_4*N*m^(-1)
    - 149/864*g_1*g_2*g_3^4*g_4*N
    - 149/864*g_1*g_2*g_3^4*g_4*N*m
    + 157/15552*g_1*g_2^2*g_4^2*g_5^2*m^(-1)
    - 157/20736*g_1*g_2^2*g_4^2*g_5^2
    - 157/31104*g_1*g_2^2*g_4^2*g_5^2*m
    + 157/82944*g_1*g_2^2*g_4^2*g_5^2*m^2
    + 157/248832*g_1*g_2^2*g_4^2*g_5^2*m^3
    + 329/1536*g_1*g_2^2*g_4^4
    - 5/48*g_1*g_2^2*g_4^4*z3
    - 2221/20736*g_1*g_2^2*g_4^4*m
    + 5/96*g_1*g_2^2*g_4^4*m*z3
    - 17767/165888*g_1*g_2^2*g_4^4*m^2
    + 5/96*g_1*g_2^2*g_4^4*m^2*z3
    + 1/82944*g_1*g_2^2*g_4^4*m^3
    + 1/165888*g_1*g_2^2*g_4^4*m^4
    - 3761/7776*g_1*g_2^2*g_3^2*g_4^2*m^(-1)
    - 3/2*g_1*g_2^2*g_3^2*g_4^2*m^(-1)*z3
    + 3761/15552*g_1*g_2^2*g_3^2*g_4^2
    + 3/4*g_1*g_2^2*g_3^2*g_4^2*z3
    + 3761/15552*g_1*g_2^2*g_3^2*g_4^2*m
    + 3/4*g_1*g_2^2*g_3^2*g_4^2*m*z3
    + 103/15552*g_1*g_2^2*g_3^2*g_4^2*N
    - 103/31104*g_1*g_2^2*g_3^2*g_4^2*N*m
    - 103/31104*g_1*g_2^2*g_3^2*g_4^2*N*m^2
    + 65/5184*g_1*g_2^3*g_4^3
    - 65/10368*g_1*g_2^3*g_4^3*m
    - 65/10368*g_1*g_2^3*g_4^3*m^2
    + 47/216*g_1*g_2^3*g_3^2*g_4*m^(-1)
    - 47/432*g_1*g_2^3*g_3^2*g_4
    - 47/432*g_1*g_2^3*g_3^2*g_4*m
    - 119/15552*g_1*g_2^4*g_4^2
    + 119/31104*g_1*g_2^4*g_4^2*m
    + 119/31104*g_1*g_2^4*g_4^2*m^2
    - 5195/124416*g_1*g_2^6
    + 1/48*g_1*g_2^6*z3
    + 71/144*g_1^2*g_4^3*g_5^2*m^(-1)
    - 1/2*g_1^2*g_4^3*g_5^2*m^(-1)*z3
    - 71/192*g_1^2*g_4^3*g_5^2
    + 3/8*g_1^2*g_4^3*g_5^2*z3
    - 71/288*g_1^2*g_4^3*g_5^2*m
    + 1/4*g_1^2*g_4^3*g_5^2*m*z3
    + 71/768*g_1^2*g_4^3*g_5^2*m^2
    - 3/32*g_1^2*g_4^3*g_5^2*m^2*z3
    + 71/2304*g_1^2*g_4^3*g_5^2*m^3
    - 1/32*g_1^2*g_4^3*g_5^2*m^3*z3
    + 197/864*g_1^2*g_4^5
    - 61/432*g_1^2*g_4^5*m
    - 49/384*g_1^2*g_4^5*m^2
    + 47/1728*g_1^2*g_4^5*m^3
    + 47/3456*g_1^2*g_4^5*m^4
    - 92/81*g_1^2*g_3^2*g_4*g_5^2*m^(-2)
    + 23/27*g_1^2*g_3^2*g_4*g_5^2*m^(-1)
    + 46/81*g_1^2*g_3^2*g_4*g_5^2
    - 23/108*g_1^2*g_3^2*g_4*g_5^2*m
    - 23/324*g_1^2*g_3^2*g_4*g_5^2*m^2
    - 55/864*g_1^2*g_3^2*g_4*g_5^2*N*m^(-1)
    + 55/1152*g_1^2*g_3^2*g_4*g_5^2*N
    + 55/1728*g_1^2*g_3^2*g_4*g_5^2*N*m
    - 55/4608*g_1^2*g_3^2*g_4*g_5^2*N*m^2
    - 55/13824*g_1^2*g_3^2*g_4*g_5^2*N*m^3
    - 2527/1296*g_1^2*g_3^2*g_4^3*m^(-1)
    - 2*g_1^2*g_3^2*g_4^3*m^(-1)*z3
    + 2731/2592*g_1^2*g_3^2*g_4^3
    + g_1^2*g_3^2*g_4^3*z3
    + 2629/2592*g_1^2*g_3^2*g_4^3*m
    + g_1^2*g_3^2*g_4^3*m*z3
    - 17/216*g_1^2*g_3^2*g_4^3*m^2
    - 17/432*g_1^2*g_3^2*g_4^3*m^3
    + 7/108*g_1^2*g_3^2*g_4^3*N
    - 7/216*g_1^2*g_3^2*g_4^3*N*m
    - 7/216*g_1^2*g_3^2*g_4^3*N*m^2
    + 457/36*g_1^2*g_3^3*g_4*g_5*m^(-2)
    - 8/3*g_1^2*g_3^3*g_4*g_5*m^(-2)*z3
    - 457/48*g_1^2*g_3^3*g_4*g_5*m^(-1)
    + 2*g_1^2*g_3^3*g_4*g_5*m^(-1)*z3
    - 457/72*g_1^2*g_3^3*g_4*g_5
    + 4/3*g_1^2*g_3^3*g_4*g_5*z3
    + 457/192*g_1^2*g_3^3*g_4*g_5*m
    - 1/2*g_1^2*g_3^3*g_4*g_5*m*z3
    + 457/576*g_1^2*g_3^3*g_4*g_5*m^2
    - 1/6*g_1^2*g_3^3*g_4*g_5*m^2*z3
    - 133/432*g_1^2*g_3^3*g_4*g_5*N*m^(-1)
    + 1/6*g_1^2*g_3^3*g_4*g_5*N*m^(-1)*z3
    + 133/576*g_1^2*g_3^3*g_4*g_5*N
    - 1/8*g_1^2*g_3^3*g_4*g_5*N*z3
    + 133/864*g_1^2*g_3^3*g_4*g_5*N*m
    - 1/12*g_1^2*g_3^3*g_4*g_5*N*m*z3
    - 133/2304*g_1^2*g_3^3*g_4*g_5*N*m^2
    + 1/32*g_1^2*g_3^3*g_4*g_5*N*m^2*z3
    - 133/6912*g_1^2*g_3^3*g_4*g_5*N*m^3
    + 1/96*g_1^2*g_3^3*g_4*g_5*N*m^3*z3
    + 8/81*g_1^2*g_3^4*g_4*m^(-2)
    + 4*g_1^2*g_3^4*g_4*m^(-2)*z3
    - 8/81*g_1^2*g_3^4*g_4*m^(-1)
    - 4*g_1^2*g_3^4*g_4*m^(-1)*z3
    + 677/864*g_1^2*g_3^4*g_4
    - 2*g_1^2*g_3^4*g_4*z3
    - 1967/5184*g_1^2*g_3^4*g_4*m
    + 3/2*g_1^2*g_3^4*g_4*m*z3
    - 2095/5184*g_1^2*g_3^4*g_4*m^2
    + 1/2*g_1^2*g_3^4*g_4*m^2*z3
    - 2723/2592*g_1^2*g_3^4*g_4*N*m^(-1)
    + 2*g_1^2*g_3^4*g_4*N*m^(-1)*z3
    + 917/1728*g_1^2*g_3^4*g_4*N
    - g_1^2*g_3^4*g_4*N*z3
    + 679/1296*g_1^2*g_3^4*g_4*N*m
    - g_1^2*g_3^4*g_4*N*m*z3
    - 35/10368*g_1^2*g_3^4*g_4*N*m^2
    - 7/10368*g_1^2*g_3^4*g_4*N*m^3
    - 1/108*g_1^2*g_3^4*g_4*N^2
    + 1/216*g_1^2*g_3^4*g_4*N^2*m
    + 1/216*g_1^2*g_3^4*g_4*N^2*m^2
    - 55/1296*g_1^2*g_2*g_4^2*g_5^2*m^(-1)
    + 55/1728*g_1^2*g_2*g_4^2*g_5^2
    + 55/2592*g_1^2*g_2*g_4^2*g_5^2*m
    - 55/6912*g_1^2*g_2*g_4^2*g_5^2*m^2
    - 55/20736*g_1^2*g_2*g_4^2*g_5^2*m^3
    - 10531/10368*g_1^2*g_2*g_4^4
    + 3/4*g_1^2*g_2*g_4^4*z3
    + 5315/10368*g_1^2*g_2*g_4^4*m
    - 3/8*g_1^2*g_2*g_4^4*m*z3
    + 21161/41472*g_1^2*g_2*g_4^4*m^2
    - 3/8*g_1^2*g_2*g_4^4*m^2*z3
    - 11/2304*g_1^2*g_2*g_4^4*m^3
    - 11/4608*g_1^2*g_2*g_4^4*m^4
    - 187/2592*g_1^2*g_2*g_3^2*g_5^2*m^(-2)
    + 187/3456*g_1^2*g_2*g_3^2*g_5^2*m^(-1)
    + 187/5184*g_1^2*g_2*g_3^2*g_5^2
    - 187/13824*g_1^2*g_2*g_3^2*g_5^2*m
    - 187/41472*g_1^2*g_2*g_3^2*g_5^2*m^2
    - 2857/1296*g_1^2*g_2*g_3^2*g_4^2*m^(-1)
    - 3*g_1^2*g_2*g_3^2*g_4^2*m^(-1)*z3
    + 5705/5184*g_1^2*g_2*g_3^2*g_4^2
    + 3/2*g_1^2*g_2*g_3^2*g_4^2*z3
    + 11419/10368*g_1^2*g_2*g_3^2*g_4^2*m
    + 3/2*g_1^2*g_2*g_3^2*g_4^2*m*z3
    + 1/576*g_1^2*g_2*g_3^2*g_4^2*m^2
    + 1/1152*g_1^2*g_2*g_3^2*g_4^2*m^3
    + 431/5184*g_1^2*g_2*g_3^2*g_4^2*N
    - 431/10368*g_1^2*g_2*g_3^2*g_4^2*N*m
    - 431/10368*g_1^2*g_2*g_3^2*g_4^2*N*m^2
    + 103/144*g_1^2*g_2*g_3^3*g_5*m^(-2)
    - 103/192*g_1^2*g_2*g_3^3*g_5*m^(-1)
    - 103/288*g_1^2*g_2*g_3^3*g_5
    + 103/768*g_1^2*g_2*g_3^3*g_5*m
    + 103/2304*g_1^2*g_2*g_3^3*g_5*m^2
    + 869/2592*g_1^2*g_2*g_3^4*m^(-2)
    + 1/2*g_1^2*g_2*g_3^4*m^(-2)*z3
    - 869/2592*g_1^2*g_2*g_3^4*m^(-1)
    - 1/2*g_1^2*g_2*g_3^4*m^(-1)*z3
    + 217/3456*g_1^2*g_2*g_3^4
    - 1/8*g_1^2*g_2*g_3^4*z3
    + 109/10368*g_1^2*g_2*g_3^4*m
    + 1/8*g_1^2*g_2*g_3^4*m*z3
    - 95/1296*g_1^2*g_2*g_3^4*m^2
    - 4187/5184*g_1^2*g_2*g_3^4*N*m^(-1)
    + 3/4*g_1^2*g_2*g_3^4*N*m^(-1)*z3
    + 4187/10368*g_1^2*g_2*g_3^4*N
    - 3/8*g_1^2*g_2*g_3^4*N*z3
    + 4187/10368*g_1^2*g_2*g_3^4*N*m
    - 3/8*g_1^2*g_2*g_3^4*N*m*z3
    + 37/864*g_1^2*g_2^2*g_4^3
    - 37/1728*g_1^2*g_2^2*g_4^3*m
    - 37/1728*g_1^2*g_2^2*g_4^3*m^2
    - 329/288*g_1^2*g_2^2*g_3^2*g_4*m^(-1)
    - g_1^2*g_2^2*g_3^2*g_4*m^(-1)*z3
    + 329/576*g_1^2*g_2^2*g_3^2*g_4
    + 1/2*g_1^2*g_2^2*g_3^2*g_4*z3
    + 329/576*g_1^2*g_2^2*g_3^2*g_4*m
    + 1/2*g_1^2*g_2^2*g_3^2*g_4*m*z3
    - 121/5184*g_1^2*g_2^2*g_3^2*g_4*N
    + 121/10368*g_1^2*g_2^2*g_3^2*g_4*N*m
    + 121/10368*g_1^2*g_2^2*g_3^2*g_4*N*m^2
    + 125/5184*g_1^2*g_2^3*g_4^2
    - 125/10368*g_1^2*g_2^3*g_4^2*m
    - 125/10368*g_1^2*g_2^3*g_4^2*m^2
    + 29/432*g_1^2*g_2^3*g_3^2*m^(-1)
    - 29/864*g_1^2*g_2^3*g_3^2
    - 29/864*g_1^2*g_2^3*g_3^2*m
    + 2801/10368*g_1^2*g_2^5
    - 1/4*g_1^2*g_2^5*z3
    - 1/972*g_1^3*g_4^2*g_5^2*m^(-1)
    + 1/1296*g_1^3*g_4^2*g_5^2
    + 1/1944*g_1^3*g_4^2*g_5^2*m
    - 1/5184*g_1^3*g_4^2*g_5^2*m^2
    - 1/15552*g_1^3*g_4^2*g_5^2*m^3
    - 959/5184*g_1^3*g_4^4
    - g_1^3*g_4^4*z3
    + 365/3888*g_1^3*g_4^4*m
    + 1/2*g_1^3*g_4^4*m*z3
    + 5797/62208*g_1^3*g_4^4*m^2
    + 1/2*g_1^3*g_4^4*m^2*z3
    - 43/31104*g_1^3*g_4^4*m^3
    - 43/62208*g_1^3*g_4^4*m^4
    + 103/62208*g_1^3*g_4^4*N*m
    - 103/124416*g_1^3*g_4^4*N*m^2
    - 103/124416*g_1^3*g_4^4*N*m^3
    - 491/3888*g_1^3*g_3^2*g_5^2*m^(-2)
    + 491/5184*g_1^3*g_3^2*g_5^2*m^(-1)
    + 491/7776*g_1^3*g_3^2*g_5^2
    - 491/20736*g_1^3*g_3^2*g_5^2*m
    - 491/62208*g_1^3*g_3^2*g_5^2*m^2
    - 103/31104*g_1^3*g_3^2*g_5^2*N*m^(-1)
    + 103/41472*g_1^3*g_3^2*g_5^2*N
    + 103/62208*g_1^3*g_3^2*g_5^2*N*m
    - 103/165888*g_1^3*g_3^2*g_5^2*N*m^2
    - 103/497664*g_1^3*g_3^2*g_5^2*N*m^3
    - 59233/7776*g_1^3*g_3^2*g_4^2*m^(-1)
    + 4/3*g_1^3*g_3^2*g_4^2*m^(-1)*z3
    + 553/144*g_1^3*g_3^2*g_4^2
    - 2/3*g_1^3*g_3^2*g_4^2*z3
    + 118957/31104*g_1^3*g_3^2*g_4^2*m
    - 2/3*g_1^3*g_3^2*g_4^2*m*z3
    - 491/15552*g_1^3*g_3^2*g_4^2*m^2
    - 491/31104*g_1^3*g_3^2*g_4^2*m^3
    + 487/1944*g_1^3*g_3^2*g_4^2*N
    - 1/6*g_1^3*g_3^2*g_4^2*N*z3
    - 487/3888*g_1^3*g_3^2*g_4^2*N*m
    + 1/12*g_1^3*g_3^2*g_4^2*N*m*z3
    - 487/3888*g_1^3*g_3^2*g_4^2*N*m^2
    + 1/12*g_1^3*g_3^2*g_4^2*N*m^2*z3
    - 247/648*g_1^3*g_3^3*g_5*m^(-2)
    + 2*g_1^3*g_3^3*g_5*m^(-2)*z3
    + 247/864*g_1^3*g_3^3*g_5*m^(-1)
    - 3/2*g_1^3*g_3^3*g_5*m^(-1)*z3
    + 247/1296*g_1^3*g_3^3*g_5
    - g_1^3*g_3^3*g_5*z3
    - 247/3456*g_1^3*g_3^3*g_5*m
    + 3/8*g_1^3*g_3^3*g_5*m*z3
    - 247/10368*g_1^3*g_3^3*g_5*m^2
    + 1/8*g_1^3*g_3^3*g_5*m^2*z3
    + 25/648*g_1^3*g_3^3*g_5*N*m^(-1)
    - 25/864*g_1^3*g_3^3*g_5*N
    - 25/1296*g_1^3*g_3^3*g_5*N*m
    + 25/3456*g_1^3*g_3^3*g_5*N*m^2
    + 25/10368*g_1^3*g_3^3*g_5*N*m^3
    + 7855/1296*g_1^3*g_3^4*m^(-2)
    + 1/2*g_1^3*g_3^4*m^(-2)*z3
    - 7855/1296*g_1^3*g_3^4*m^(-1)
    - 1/2*g_1^3*g_3^4*m^(-1)*z3
    - 12397/5184*g_1^3*g_3^4
    + 3/8*g_1^3*g_3^4*z3
    + 5063/2592*g_1^3*g_3^4*m
    - 1/8*g_1^3*g_3^4*m*z3
    + 757/1728*g_1^3*g_3^4*m^2
    - 1/4*g_1^3*g_3^4*m^2*z3
    + 317/2592*g_1^3*g_3^4*N*m^(-1)
    - 71/24*g_1^3*g_3^4*N*m^(-1)*z3
    - 13/486*g_1^3*g_3^4*N
    + 35/24*g_1^3*g_3^4*N*z3
    - 2201/31104*g_1^3*g_3^4*N*m
    + 143/96*g_1^3*g_3^4*N*m*z3
    - 653/31104*g_1^3*g_3^4*N*m^2
    + 1/96*g_1^3*g_3^4*N*m^2*z3
    - 59/15552*g_1^3*g_3^4*N*m^3
    + 1381/62208*g_1^3*g_3^4*N^2
    - 1381/124416*g_1^3*g_3^4*N^2*m
    - 1381/124416*g_1^3*g_3^4*N^2*m^2
    - 23/324*g_1^3*g_2*g_4^3
    + 1/2*g_1^3*g_2*g_4^3*z3
    + 23/648*g_1^3*g_2*g_4^3*m
    - 1/4*g_1^3*g_2*g_4^3*m*z3
    + 23/648*g_1^3*g_2*g_4^3*m^2
    - 1/4*g_1^3*g_2*g_4^3*m^2*z3
    - 1/108*g_1^3*g_2*g_4^3*N*m
    + 1/216*g_1^3*g_2*g_4^3*N*m^2
    + 1/216*g_1^3*g_2*g_4^3*N*m^3
    - 253/48*g_1^3*g_2*g_3^2*g_4*m^(-1)
    + 2/3*g_1^3*g_2*g_3^2*g_4*m^(-1)*z3
    + 253/96*g_1^3*g_2*g_3^2*g_4
    - 1/3*g_1^3*g_2*g_3^2*g_4*z3
    + 253/96*g_1^3*g_2*g_3^2*g_4*m
    - 1/3*g_1^3*g_2*g_3^2*g_4*m*z3
    + 683/1728*g_1^3*g_2*g_3^2*g_4*N
    - 1/8*g_1^3*g_2*g_3^2*g_4*N*z3
    - 683/3456*g_1^3*g_2*g_3^2*g_4*N*m
    + 1/16*g_1^3*g_2*g_3^2*g_4*N*m*z3
    - 683/3456*g_1^3*g_2*g_3^2*g_4*N*m^2
    + 1/16*g_1^3*g_2*g_3^2*g_4*N*m^2*z3
    + 43/243*g_1^3*g_2^2*g_4^2
    - 43/486*g_1^3*g_2^2*g_4^2*m
    - 43/486*g_1^3*g_2^2*g_4^2*m^2
    - 1/20736*g_1^3*g_2^2*g_4^2*N*m
    + 1/41472*g_1^3*g_2^2*g_4^2*N*m^2
    + 1/41472*g_1^3*g_2^2*g_4^2*N*m^3
    - 9877/7776*g_1^3*g_2^2*g_3^2*m^(-1)
    + 9877/15552*g_1^3*g_2^2*g_3^2
    + 9877/15552*g_1^3*g_2^2*g_3^2*m
    + 49/31104*g_1^3*g_2^2*g_3^2*N
    - 49/62208*g_1^3*g_2^2*g_3^2*N*m
    - 49/62208*g_1^3*g_2^2*g_3^2*N*m^2
    + 415/5184*g_1^3*g_2^4
    + 1/2*g_1^3*g_2^4*z3
    + 119/15552*g_1^3*g_2^4*N*m
    + 11/54*g_1^4*g_4^3
    - 11/108*g_1^4*g_4^3*m
    - 11/108*g_1^4*g_4^3*m^2
    - 23/1728*g_1^4*g_4^3*N*m
    + 23/3456*g_1^4*g_4^3*N*m^2
    + 23/3456*g_1^4*g_4^3*N*m^3
    + 613/2592*g_1^4*g_3^2*g_4*m^(-1)
    - 7/2*g_1^4*g_3^2*g_4*m^(-1)*z3
    - 613/5184*g_1^4*g_3^2*g_4
    + 7/4*g_1^4*g_3^2*g_4*z3
    - 613/5184*g_1^4*g_3^2*g_4*m
    + 7/4*g_1^4*g_3^2*g_4*m*z3
    - 31/48*g_1^4*g_3^2*g_4*N
    + 3/4*g_1^4*g_3^2*g_4*N*z3
    + 31/96*g_1^4*g_3^2*g_4*N*m
    - 3/8*g_1^4*g_3^2*g_4*N*m*z3
    + 31/96*g_1^4*g_3^2*g_4*N*m^2
    - 3/8*g_1^4*g_3^2*g_4*N*m^2*z3
    + 1/12*g_1^4*g_2*g_4^2
    - 1/24*g_1^4*g_2*g_4^2*m
    - 1/24*g_1^4*g_2*g_4^2*m^2
    + 17/1728*g_1^4*g_2*g_4^2*N*m
    - 17/3456*g_1^4*g_2*g_4^2*N*m^2
    - 17/3456*g_1^4*g_2*g_4^2*N*m^3
    - 311/648*g_1^4*g_2*g_3^2*m^(-1)
    - 2*g_1^4*g_2*g_3^2*m^(-1)*z3
    + 311/1296*g_1^4*g_2*g_3^2
    + g_1^4*g_2*g_3^2*z3
    + 311/1296*g_1^4*g_2*g_3^2*m
    + g_1^4*g_2*g_3^2*m*z3
    - 13/432*g_1^4*g_2*g_3^2*N
    + 13/864*g_1^4*g_2*g_3^2*N*m
    + 13/864*g_1^4*g_2*g_3^2*N*m^2
    + 679/864*g_1^4*g_2^3
    + g_1^4*g_2^3*z3
    - 95/2592*g_1^4*g_2^3*N*m
    + 491/7776*g_1^5*g_4^2
    - 491/15552*g_1^5*g_4^2*m
    - 491/15552*g_1^5*g_4^2*m^2
    - 979/20736*g_1^5*g_4^2*N*m
    + 979/41472*g_1^5*g_4^2*N*m^2
    + 979/41472*g_1^5*g_4^2*N*m^3
    - 7855/1296*g_1^5*g_3^2*m^(-1)
    - 1/2*g_1^5*g_3^2*m^(-1)*z3
    + 7855/2592*g_1^5*g_3^2
    + 1/4*g_1^5*g_3^2*z3
    + 7855/2592*g_1^5*g_3^2*m
    + 1/4*g_1^5*g_3^2*m*z3
    + 371/864*g_1^5*g_3^2*N
    - 1/12*g_1^5*g_3^2*N*z3
    - 371/1728*g_1^5*g_3^2*N*m
    + 1/24*g_1^5*g_3^2*N*m*z3
    - 371/1728*g_1^5*g_3^2*N*m^2
    + 1/24*g_1^5*g_3^2*N*m^2*z3
    + 22405/7776*g_1^5*g_2^2
    - 1/3*g_1^5*g_2^2*z3
    - 26995/62208*g_1^5*g_2^2*N*m
    + 5/48*g_1^5*g_2^2*N*m*z3
    + 1/41472*g_1^5*g_2^2*N^2*m^2
    + 125/864*g_1^6*g_2
    + 3/2*g_1^6*g_2*z3
    + 433/432*g_1^6*g_2*N*m
    - 5/4*g_1^6*g_2*N*m*z3
    - 1/3456*g_1^6*g_2*N^2*m^2
    + 7855/3888*g_1^7
    + 1/6*g_1^7*z3
    - 2543/7776*g_1^7*N*m
    + 25/24*g_1^7*N*m*z3
    + 1831/62208*g_1^7*N^2*m^2 )

 - 1/2*g_1*ep;

beta_g2 :=

+ ( - 1/2*g_4^3
    + 1/4*g_4^3*m
    + 1/4*g_4^3*m^2
    + 1/8*g_2*g_4^2
    - 1/16*g_2*g_4^2*m
    - 1/16*g_2*g_4^2*m^2
    + 3/8*g_2^3
    - 1/8*g_1^2*g_2*N*m
    + 1/2*g_1^3*N*m )

+ ( - 23/24*g_4^3*g_5^2*m^(-1)
    + 23/32*g_4^3*g_5^2
    + 23/48*g_4^3*g_5^2*m
    - 23/128*g_4^3*g_5^2*m^2
    - 23/384*g_4^3*g_5^2*m^3
    + 1/12*g_4^5
    - 1/24*g_4^5*m
    - 1/24*g_4^5*m^2
    - 7/48*g_3^2*g_4^3*N
    + 7/96*g_3^2*g_4^3*N*m
    + 7/96*g_3^2*g_4^3*N*m^2
    + 13/144*g_2*g_4^2*g_5^2*m^(-1)
    - 13/192*g_2*g_4^2*g_5^2
    - 13/288*g_2*g_4^2*g_5^2*m
    + 13/768*g_2*g_4^2*g_5^2*m^2
    + 13/2304*g_2*g_4^2*g_5^2*m^3
    + 161/144*g_2*g_4^4
    - 161/288*g_2*g_4^4*m
    - 161/288*g_2*g_4^4*m^2
    + 11/288*g_2*g_3^2*g_4^2*N
    - 11/576*g_2*g_3^2*g_4^2*N*m
    - 11/576*g_2*g_3^2*g_4^2*N*m^2
    + 5/24*g_2^2*g_4^3
    - 5/48*g_2^2*g_4^3*m
    - 5/48*g_2^2*g_4^3*m^2
    - 31/288*g_2^3*g_4^2
    + 31/576*g_2^3*g_4^2*m
    + 31/576*g_2^3*g_4^2*m^2
    - 125/288*g_2^5
    + 3/8*g_1*g_3^2*g_4^2*N
    - 3/16*g_1*g_3^2*g_4^2*N*m
    - 3/16*g_1*g_3^2*g_4^2*N*m^2
    - 1/6*g_1*g_2*g_3^2*g_4*N
    + 1/12*g_1*g_2*g_3^2*g_4*N*m
    + 1/12*g_1*g_2*g_3^2*g_4*N*m^2
    + 9/8*g_1^2*g_3^2*g_4*N
    - 9/16*g_1^2*g_3^2*g_4*N*m
    - 9/16*g_1^2*g_3^2*g_4*N*m^2
    - 1/144*g_1^2*g_2*g_3^2*N
    + 1/288*g_1^2*g_2*g_3^2*N*m
    + 1/288*g_1^2*g_2*g_3^2*N*m^2
    + 31/288*g_1^2*g_2^3*N*m
    + 1/12*g_1^3*g_3^2*N
    - 1/24*g_1^3*g_3^2*N*m
    - 1/24*g_1^3*g_3^2*N*m^2
    - 5/24*g_1^3*g_2^2*N*m
    - 161/144*g_1^4*g_2*N*m
    - 1/12*g_1^5*N*m )

+ ( - 4729/864*g_4^3*g_5^4*m^(-2)
    - 3/2*g_4^3*g_5^4*m^(-2)*z3
    + 17377/3456*g_4^3*g_5^4*m^(-1)
    + 11/8*g_4^3*g_5^4*m^(-1)*z3
    + 7891/3456*g_4^3*g_5^4
    + 5/8*g_4^3*g_5^4*z3
    - 46087/27648*g_4^3*g_5^4*m
    - 29/64*g_4^3*g_5^4*m*z3
    - 7975/27648*g_4^3*g_5^4*m^2
    - 5/64*g_4^3*g_5^4*m^2*z3
    + 11333/110592*g_4^3*g_5^4*m^3
    + 7/256*g_4^3*g_5^4*m^3*z3
    + 1651/110592*g_4^3*g_5^4*m^4
    + 1/256*g_4^3*g_5^4*m^4*z3
    + 425/72*g_4^5*g_5^2*m^(-1)
    - 425/96*g_4^5*g_5^2
    - 425/144*g_4^5*g_5^2*m
    + 425/384*g_4^5*g_5^2*m^2
    + 425/1152*g_4^5*g_5^2*m^3
    - 17/108*g_4^7
    - 49/192*g_4^7*m
    - 305/3456*g_4^7*m^2
    + 577/1728*g_4^7*m^3
    + 577/3456*g_4^7*m^4
    - 301/864*g_3^2*g_4^3*g_5^2*N*m^(-1)
    + 301/1152*g_3^2*g_4^3*g_5^2*N
    + 301/1728*g_3^2*g_4^3*g_5^2*N*m
    - 301/4608*g_3^2*g_4^3*g_5^2*N*m^2
    - 301/13824*g_3^2*g_4^3*g_5^2*N*m^3
    + 37/1728*g_3^2*g_4^5*N
    - 37/3456*g_3^2*g_4^5*N*m
    - 37/3456*g_3^2*g_4^5*N*m^2
    - 13/48*g_3^3*g_4^3*g_5*N*m^(-1)
    - g_3^3*g_4^3*g_5*N*m^(-1)*z3
    + 13/64*g_3^3*g_4^3*g_5*N
    + 3/4*g_3^3*g_4^3*g_5*N*z3
    + 13/96*g_3^3*g_4^3*g_5*N*m
    + 1/2*g_3^3*g_4^3*g_5*N*m*z3
    - 13/256*g_3^3*g_4^3*g_5*N*m^2
    - 3/16*g_3^3*g_4^3*g_5*N*m^2*z3
    - 13/768*g_3^3*g_4^3*g_5*N*m^3
    - 1/16*g_3^3*g_4^3*g_5*N*m^3*z3
    + 2635/1728*g_3^4*g_4^3*N*m^(-1)
    - 3/4*g_3^4*g_4^3*N*m^(-1)*z3
    - 2635/1728*g_3^4*g_4^3*N
    + 3/4*g_3^4*g_4^3*N*z3
    - 1729/2304*g_3^4*g_4^3*N*m
    + 3/16*g_3^4*g_4^3*N*m*z3
    + 3911/6912*g_3^4*g_4^3*N*m^2
    - 3/16*g_3^4*g_4^3*N*m^2*z3
    + 319/1728*g_3^4*g_4^3*N*m^3
    + 11/576*g_3^4*g_4^3*N^2
    - 11/1152*g_3^4*g_4^3*N^2*m
    - 11/1152*g_3^4*g_4^3*N^2*m^2
    + 6989/10368*g_2*g_4^2*g_5^4*m^(-2)
    - 3/8*g_2*g_4^2*g_5^4*m^(-2)*z3
    - 13081/20736*g_2*g_4^2*g_5^4*m^(-1)
    + 11/32*g_2*g_4^2*g_5^4*m^(-1)*z3
    - 47129/165888*g_2*g_4^2*g_5^4
    + 5/32*g_2*g_4^2*g_5^4*z3
    + 72917/331776*g_2*g_4^2*g_5^4*m
    - 29/256*g_2*g_4^2*g_5^4*m*z3
    + 25975/663552*g_2*g_4^2*g_5^4*m^2
    - 5/256*g_2*g_4^2*g_5^4*m^2*z3
    - 20593/1327104*g_2*g_4^2*g_5^4*m^3
    + 7/1024*g_2*g_4^2*g_5^4*m^3*z3
    - 3401/1327104*g_2*g_4^2*g_5^4*m^4
    + 1/1024*g_2*g_4^2*g_5^4*m^4*z3
    + 4955/1728*g_2*g_4^4*g_5^2*m^(-1)
    + 5*g_2*g_4^4*g_5^2*m^(-1)*z3
    - 4955/2304*g_2*g_4^4*g_5^2
    - 15/4*g_2*g_4^4*g_5^2*z3
    - 4955/3456*g_2*g_4^4*g_5^2*m
    - 5/2*g_2*g_4^4*g_5^2*m*z3
    + 4955/9216*g_2*g_4^4*g_5^2*m^2
    + 15/16*g_2*g_4^4*g_5^2*m^2*z3
    + 4955/27648*g_2*g_4^4*g_5^2*m^3
    + 5/16*g_2*g_4^4*g_5^2*m^3*z3
    - 48941/20736*g_2*g_4^6
    - 1/8*g_2*g_4^6*z3
    + 11363/6912*g_2*g_4^6*m
    + 1/16*g_2*g_4^6*m*z3
    + 117119/82944*g_2*g_4^6*m^2
    + 1/16*g_2*g_4^6*m^2*z3
    - 19237/41472*g_2*g_4^6*m^3
    - 19237/82944*g_2*g_4^6*m^4
    + 119/2592*g_2*g_3^2*g_4^2*g_5^2*N*m^(-1)
    - 119/3456*g_2*g_3^2*g_4^2*g_5^2*N
    - 119/5184*g_2*g_3^2*g_4^2*g_5^2*N*m
    + 119/13824*g_2*g_3^2*g_4^2*g_5^2*N*m^2
    + 119/41472*g_2*g_3^2*g_4^2*g_5^2*N*m^3
    + 545/10368*g_2*g_3^2*g_4^4*N
    - 545/20736*g_2*g_3^2*g_4^4*N*m
    - 545/20736*g_2*g_3^2*g_4^4*N*m^2
    + 25/216*g_2*g_3^3*g_4^2*g_5*N*m^(-1)
    - 25/288*g_2*g_3^3*g_4^2*g_5*N
    - 25/432*g_2*g_3^3*g_4^2*g_5*N*m
    + 25/1152*g_2*g_3^3*g_4^2*g_5*N*m^2
    + 25/3456*g_2*g_3^3*g_4^2*g_5*N*m^3
    - 911/5184*g_2*g_3^4*g_4^2*N*m^(-1)
    + 1/16*g_2*g_3^4*g_4^2*N*m^(-1)*z3
    + 911/5184*g_2*g_3^4*g_4^2*N
    - 1/16*g_2*g_3^4*g_4^2*N*z3
    + 109/1152*g_2*g_3^4*g_4^2*N*m
    - 1/64*g_2*g_3^4*g_4^2*N*m*z3
    - 2873/41472*g_2*g_3^4*g_4^2*N*m^2
    + 1/64*g_2*g_3^4*g_4^2*N*m^2*z3
    - 1051/41472*g_2*g_3^4*g_4^2*N*m^3
    - 1/13824*g_2*g_3^4*g_4^2*N^2
    + 1/27648*g_2*g_3^4*g_4^2*N^2*m
    + 1/27648*g_2*g_3^4*g_4^2*N^2*m^2
    + 1489/1728*g_2^2*g_4^3*g_5^2*m^(-1)
    - 5/4*g_2^2*g_4^3*g_5^2*m^(-1)*z3
    - 1489/2304*g_2^2*g_4^3*g_5^2
    + 15/16*g_2^2*g_4^3*g_5^2*z3
    - 1489/3456*g_2^2*g_4^3*g_5^2*m
    + 5/8*g_2^2*g_4^3*g_5^2*m*z3
    + 1489/9216*g_2^2*g_4^3*g_5^2*m^2
    - 15/64*g_2^2*g_4^3*g_5^2*m^2*z3
    + 1489/27648*g_2^2*g_4^3*g_5^2*m^3
    - 5/64*g_2^2*g_4^3*g_5^2*m^3*z3
    - 583/1728*g_2^2*g_4^5
    - 3/2*g_2^2*g_4^5*z3
    + 7/216*g_2^2*g_4^5*m
    + 3/4*g_2^2*g_4^5*m*z3
    + 695/6912*g_2^2*g_4^5*m^2
    + 3/4*g_2^2*g_4^5*m^2*z3
    + 157/1152*g_2^2*g_4^5*m^3
    + 157/2304*g_2^2*g_4^5*m^4
    + 1025/3456*g_2^2*g_3^2*g_4^3*N
    - 1025/6912*g_2^2*g_3^2*g_4^3*N*m
    - 1025/6912*g_2^2*g_3^2*g_4^3*N*m^2
    - 173/5184*g_2^3*g_4^2*g_5^2*m^(-1)
    + 173/6912*g_2^3*g_4^2*g_5^2
    + 173/10368*g_2^3*g_4^2*g_5^2*m
    - 173/27648*g_2^3*g_4^2*g_5^2*m^2
    - 173/82944*g_2^3*g_4^2*g_5^2*m^3
    - 42893/13824*g_2^3*g_4^4
    - 17/16*g_2^3*g_4^4*z3
    + 10789/6912*g_2^3*g_4^4*m
    + 17/32*g_2^3*g_4^4*m*z3
    + 3187/2048*g_2^3*g_4^4*m^2
    + 17/32*g_2^3*g_4^4*m^2*z3
    - 263/27648*g_2^3*g_4^4*m^3
    - 263/55296*g_2^3*g_4^4*m^4
    - 353/5184*g_2^3*g_3^2*g_4^2*N
    + 353/10368*g_2^3*g_3^2*g_4^2*N*m
    + 353/10368*g_2^3*g_3^2*g_4^2*N*m^2
    + 181/864*g_2^4*g_4^3
    + 1/2*g_2^4*g_4^3*z3
    - 181/1728*g_2^4*g_4^3*m
    - 1/4*g_2^4*g_4^3*m*z3
    - 181/1728*g_2^4*g_4^3*m^2
    - 1/4*g_2^4*g_4^3*m^2*z3
    + 49/324*g_2^5*g_4^2
    - 49/648*g_2^5*g_4^2*m
    - 49/648*g_2^5*g_4^2*m^2
    + 33085/41472*g_2^7
    + 5/16*g_2^7*z3
    - 7/96*g_1*g_3^2*g_4^2*g_5^2*N*m^(-1)
    + 7/128*g_1*g_3^2*g_4^2*g_5^2*N
    + 7/192*g_1*g_3^2*g_4^2*g_5^2*N*m
    - 7/512*g_1*g_3^2*g_4^2*g_5^2*N*m^2
    - 7/1536*g_1*g_3^2*g_4^2*g_5^2*N*m^3
    + 71/96*g_1*g_3^2*g_4^4*N
    - 71/192*g_1*g_3^2*g_4^4*N*m
    - 71/192*g_1*g_3^2*g_4^4*N*m^2
    + 31/8*g_1*g_3^3*g_4^2*g_5*N*m^(-1)
    + 3*g_1*g_3^3*g_4^2*g_5*N*m^(-1)*z3
    - 93/32*g_1*g_3^3*g_4^2*g_5*N
    - 9/4*g_1*g_3^3*g_4^2*g_5*N*z3
    - 31/16*g_1*g_3^3*g_4^2*g_5*N*m
    - 3/2*g_1*g_3^3*g_4^2*g_5*N*m*z3
    + 93/128*g_1*g_3^3*g_4^2*g_5*N*m^2
    + 9/16*g_1*g_3^3*g_4^2*g_5*N*m^2*z3
    + 31/128*g_1*g_3^3*g_4^2*g_5*N*m^3
    + 3/16*g_1*g_3^3*g_4^2*g_5*N*m^3*z3
    - 125/96*g_1*g_3^4*g_4^2*N*m^(-1)
    + 3/2*g_1*g_3^4*g_4^2*N*m^(-1)*z3
    + 125/96*g_1*g_3^4*g_4^2*N
    - 3/2*g_1*g_3^4*g_4^2*N*z3
    + 69/128*g_1*g_3^4*g_4^2*N*m
    - 3/8*g_1*g_3^4*g_4^2*N*m*z3
    - 83/192*g_1*g_3^4*g_4^2*N*m^2
    + 3/8*g_1*g_3^4*g_4^2*N*m^2*z3
    - 41/384*g_1*g_3^4*g_4^2*N*m^3
    - 47/192*g_1*g_3^4*g_4^2*N^2
    + 47/384*g_1*g_3^4*g_4^2*N^2*m
    + 47/384*g_1*g_3^4*g_4^2*N^2*m^2
    - 55/288*g_1*g_2*g_3^2*g_4*g_5^2*N*m^(-1)
    + 55/384*g_1*g_2*g_3^2*g_4*g_5^2*N
    + 55/576*g_1*g_2*g_3^2*g_4*g_5^2*N*m
    - 55/1536*g_1*g_2*g_3^2*g_4*g_5^2*N*m^2
    - 55/4608*g_1*g_2*g_3^2*g_4*g_5^2*N*m^3
    - 161/432*g_1*g_2*g_3^2*g_4^3*N
    + 3/2*g_1*g_2*g_3^2*g_4^3*N*z3
    + 161/864*g_1*g_2*g_3^2*g_4^3*N*m
    - 3/4*g_1*g_2*g_3^2*g_4^3*N*m*z3
    + 161/864*g_1*g_2*g_3^2*g_4^3*N*m^2
    - 3/4*g_1*g_2*g_3^2*g_4^3*N*m^2*z3
    - 133/144*g_1*g_2*g_3^3*g_4*g_5*N*m^(-1)
    + 1/2*g_1*g_2*g_3^3*g_4*g_5*N*m^(-1)*z3
    + 133/192*g_1*g_2*g_3^3*g_4*g_5*N
    - 3/8*g_1*g_2*g_3^3*g_4*g_5*N*z3
    + 133/288*g_1*g_2*g_3^3*g_4*g_5*N*m
    - 1/4*g_1*g_2*g_3^3*g_4*g_5*N*m*z3
    - 133/768*g_1*g_2*g_3^3*g_4*g_5*N*m^2
    + 3/32*g_1*g_2*g_3^3*g_4*g_5*N*m^2*z3
    - 133/2304*g_1*g_2*g_3^3*g_4*g_5*N*m^3
    + 1/32*g_1*g_2*g_3^3*g_4*g_5*N*m^3*z3
    - 7/216*g_1*g_2*g_3^4*g_4*N*m^(-1)
    + 7/216*g_1*g_2*g_3^4*g_4*N
    + 7/576*g_1*g_2*g_3^4*g_4*N*m
    - 35/3456*g_1*g_2*g_3^4*g_4*N*m^2
    - 7/3456*g_1*g_2*g_3^4*g_4*N*m^3
    - 1/36*g_1*g_2*g_3^4*g_4*N^2
    + 1/72*g_1*g_2*g_3^4*g_4*N^2*m
    + 1/72*g_1*g_2*g_3^4*g_4*N^2*m^2
    - 23/576*g_1*g_2^2*g_3^2*g_4^2*N
    + 23/1152*g_1*g_2^2*g_3^2*g_4^2*N*m
    + 23/1152*g_1*g_2^2*g_3^2*g_4^2*N*m^2
    + 293/1728*g_1*g_2^3*g_3^2*g_4*N
    - 293/3456*g_1*g_2^3*g_3^2*g_4*N*m
    - 293/3456*g_1*g_2^3*g_3^2*g_4*N*m^2
    - 5/432*g_1^2*g_4^5*N*m
    + 5/864*g_1^2*g_4^5*N*m^2
    + 5/864*g_1^2*g_4^5*N*m^3
    + 19/36*g_1^2*g_3^2*g_4*g_5^2*N*m^(-1)
    - 19/48*g_1^2*g_3^2*g_4*g_5^2*N
    - 19/72*g_1^2*g_3^2*g_4*g_5^2*N*m
    + 19/192*g_1^2*g_3^2*g_4*g_5^2*N*m^2
    + 19/576*g_1^2*g_3^2*g_4*g_5^2*N*m^3
    - 5707/1728*g_1^2*g_3^2*g_4^3*N
    + 5707/3456*g_1^2*g_3^2*g_4^3*N*m
    + 5707/3456*g_1^2*g_3^2*g_4^3*N*m^2
    + 15/4*g_1^2*g_3^3*g_4*g_5*N*m^(-1)
    - 45/16*g_1^2*g_3^3*g_4*g_5*N
    - 15/8*g_1^2*g_3^3*g_4*g_5*N*m
    + 45/64*g_1^2*g_3^3*g_4*g_5*N*m^2
    + 15/64*g_1^2*g_3^3*g_4*g_5*N*m^3
    + 505/288*g_1^2*g_3^4*g_4*N*m^(-1)
    - 505/288*g_1^2*g_3^4*g_4*N
    - 109/384*g_1^2*g_3^4*g_4*N*m
    + 13/36*g_1^2*g_3^4*g_4*N*m^2
    - 89/1152*g_1^2*g_3^4*g_4*N*m^3
    + 31/36*g_1^2*g_3^4*g_4*N^2
    - 31/72*g_1^2*g_3^4*g_4*N^2*m
    - 31/72*g_1^2*g_3^4*g_4*N^2*m^2
    + 8239/20736*g_1^2*g_2*g_4^4*N*m
    - 8239/41472*g_1^2*g_2*g_4^4*N*m^2
    - 8239/41472*g_1^2*g_2*g_4^4*N*m^3
    - 103/10368*g_1^2*g_2*g_3^2*g_5^2*N*m^(-1)
    + 103/13824*g_1^2*g_2*g_3^2*g_5^2*N
    + 103/20736*g_1^2*g_2*g_3^2*g_5^2*N*m
    - 103/55296*g_1^2*g_2*g_3^2*g_5^2*N*m^2
    - 103/165888*g_1^2*g_2*g_3^2*g_5^2*N*m^3
    - 1417/648*g_1^2*g_2*g_3^2*g_4^2*N
    - 23/4*g_1^2*g_2*g_3^2*g_4^2*N*z3
    + 1417/1296*g_1^2*g_2*g_3^2*g_4^2*N*m
    + 23/8*g_1^2*g_2*g_3^2*g_4^2*N*m*z3
    + 1417/1296*g_1^2*g_2*g_3^2*g_4^2*N*m^2
    + 23/8*g_1^2*g_2*g_3^2*g_4^2*N*m^2*z3
    + 25/216*g_1^2*g_2*g_3^3*g_5*N*m^(-1)
    - 25/288*g_1^2*g_2*g_3^3*g_5*N
    - 25/432*g_1^2*g_2*g_3^3*g_5*N*m
    + 25/1152*g_1^2*g_2*g_3^3*g_5*N*m^2
    + 25/3456*g_1^2*g_2*g_3^3*g_5*N*m^3
    - 535/2592*g_1^2*g_2*g_3^4*N*m^(-1)
    + 1/8*g_1^2*g_2*g_3^4*N*m^(-1)*z3
    + 535/2592*g_1^2*g_2*g_3^4*N
    - 1/8*g_1^2*g_2*g_3^4*N*z3
    + 257/3456*g_1^2*g_2*g_3^4*N*m
    - 1/32*g_1^2*g_2*g_3^4*N*m*z3
    - 653/10368*g_1^2*g_2*g_3^4*N*m^2
    + 1/32*g_1^2*g_2*g_3^4*N*m^2*z3
    - 59/5184*g_1^2*g_2*g_3^4*N*m^3
    + 1381/20736*g_1^2*g_2*g_3^4*N^2
    - 1381/41472*g_1^2*g_2*g_3^4*N^2*m
    - 1381/41472*g_1^2*g_2*g_3^4*N^2*m^2
    - 157/576*g_1^2*g_2^2*g_4^3*N*m
    + 157/1152*g_1^2*g_2^2*g_4^3*N*m^2
    + 157/1152*g_1^2*g_2^2*g_4^3*N*m^3
    - 1211/576*g_1^2*g_2^2*g_3^2*g_4*N
    + 15/8*g_1^2*g_2^2*g_3^2*g_4*N*z3
    + 1211/1152*g_1^2*g_2^2*g_3^2*g_4*N*m
    - 15/16*g_1^2*g_2^2*g_3^2*g_4*N*m*z3
    + 1211/1152*g_1^2*g_2^2*g_3^2*g_4*N*m^2
    - 15/16*g_1^2*g_2^2*g_3^2*g_4*N*m^2*z3
    + 263/6912*g_1^2*g_2^3*g_4^2*N*m
    - 263/13824*g_1^2*g_2^3*g_4^2*N*m^2
    - 263/13824*g_1^2*g_2^3*g_4^2*N*m^3
    - 533/10368*g_1^2*g_2^3*g_3^2*N
    + 533/20736*g_1^2*g_2^3*g_3^2*N*m
    + 533/20736*g_1^2*g_2^3*g_3^2*N*m^2
    - 49/324*g_1^2*g_2^5*N*m
    - 21/32*g_1^3*g_4^4*N*m
    + 21/64*g_1^3*g_4^4*N*m^2
    + 21/64*g_1^3*g_4^4*N*m^3
    + 5/216*g_1^3*g_3^2*g_5^2*N*m^(-1)
    - 5/288*g_1^3*g_3^2*g_5^2*N
    - 5/432*g_1^3*g_3^2*g_5^2*N*m
    + 5/1152*g_1^3*g_3^2*g_5^2*N*m^2
    + 5/3456*g_1^3*g_3^2*g_5^2*N*m^3
    - 1405/432*g_1^3*g_3^2*g_4^2*N
    + 1405/864*g_1^3*g_3^2*g_4^2*N*m
    + 1405/864*g_1^3*g_3^2*g_4^2*N*m^2
    - 11/48*g_1^3*g_3^3*g_5*N*m^(-1)
    + 11/64*g_1^3*g_3^3*g_5*N
    + 11/96*g_1^3*g_3^3*g_5*N*m
    - 11/256*g_1^3*g_3^3*g_5*N*m^2
    - 11/768*g_1^3*g_3^3*g_5*N*m^3
    + 713/864*g_1^3*g_3^4*N*m^(-1)
    - 713/864*g_1^3*g_3^4*N
    - 311/1152*g_1^3*g_3^4*N*m
    + 823/3456*g_1^3*g_3^4*N*m^2
    + 55/1728*g_1^3*g_3^4*N*m^3
    - 577/864*g_1^3*g_3^4*N^2
    + 577/1728*g_1^3*g_3^4*N^2*m
    + 577/1728*g_1^3*g_3^4*N^2*m^2
    + 611/576*g_1^3*g_2*g_4^3*N*m
    - 611/1152*g_1^3*g_2*g_4^3*N*m^2
    - 611/1152*g_1^3*g_2*g_4^3*N*m^3
    - 49/108*g_1^3*g_2*g_3^2*g_4*N
    - 3*g_1^3*g_2*g_3^2*g_4*N*z3
    + 49/216*g_1^3*g_2*g_3^2*g_4*N*m
    + 3/2*g_1^3*g_2*g_3^2*g_4*N*m*z3
    + 49/216*g_1^3*g_2*g_3^2*g_4*N*m^2
    + 3/2*g_1^3*g_2*g_3^2*g_4*N*m^2*z3
    - 157/576*g_1^3*g_2^2*g_4^2*N*m
    + 157/1152*g_1^3*g_2^2*g_4^2*N*m^2
    + 157/1152*g_1^3*g_2^2*g_4^2*N*m^3
    + 239/432*g_1^3*g_2^2*g_3^2*N
    - 239/864*g_1^3*g_2^2*g_3^2*N*m
    - 239/864*g_1^3*g_2^2*g_3^2*N*m^2
    - 181/864*g_1^3*g_2^4*N*m
    - 1/2*g_1^3*g_2^4*N*m*z3
    - 21/32*g_1^4*g_4^3*N*m
    + 21/64*g_1^4*g_4^3*N*m^2
    + 21/64*g_1^4*g_4^3*N*m^3
    - 203/144*g_1^4*g_3^2*g_4*N
    + 203/288*g_1^4*g_3^2*g_4*N*m
    + 203/288*g_1^4*g_3^2*g_4*N*m^2
    + 8239/20736*g_1^4*g_2*g_4^2*N*m
    - 8239/41472*g_1^4*g_2*g_4^2*N*m^2
    - 8239/41472*g_1^4*g_2*g_4^2*N*m^3
    - 3475/2592*g_1^4*g_2*g_3^2*N
    - 1/4*g_1^4*g_2*g_3^2*N*z3
    + 3475/5184*g_1^4*g_2*g_3^2*N*m
    + 1/8*g_1^4*g_2*g_3^2*N*m*z3
    + 3475/5184*g_1^4*g_2*g_3^2*N*m^2
    + 1/8*g_1^4*g_2*g_3^2*N*m^2*z3
    + 7105/2304*g_1^4*g_2^3*N*m
    + 17/16*g_1^4*g_2^3*N*m*z3
    - 263/13824*g_1^4*g_2^3*N^2*m^2
    - 5/432*g_1^5*g_4^2*N*m
    + 5/864*g_1^5*g_4^2*N*m^2
    + 5/864*g_1^5*g_4^2*N*m^3
    - 713/432*g_1^5*g_3^2*N
    + 713/864*g_1^5*g_3^2*N*m
    + 713/864*g_1^5*g_3^2*N*m^2
    + 527/864*g_1^5*g_2^2*N*m
    + 3/2*g_1^5*g_2^2*N*m*z3
    + 157/576*g_1^5*g_2^2*N^2*m^2
    + 3713/2592*g_1^6*g_2*N*m
    + 1/8*g_1^6*g_2*N*m*z3
    - 19237/20736*g_1^6*g_2*N^2*m^2
    + 713/864*g_1^7*N*m
    + 577/864*g_1^7*N^2*m^2 )

 - 1/2*g_2*ep;

beta_g3 :=

+ ( + 1/12*g_3*g_5^2*m^(-1)
    - 1/48*g_3*g_5^2
    - 1/96*g_3*g_5^2*m
    - 1/12*g_3*g_4^2
    - g_3^2*g_5*m^(-1)
    + 1/4*g_3^2*g_5
    + 1/8*g_3^2*g_5*m
    - 1/3*g_3^3*m^(-1)
    + 1/6*g_3^3
    - 1/12*g_3^3*m
    - 1/24*g_3^3*N
    + g_1*g_3*g_4
    + 1/3*g_1^2*g_3 )

+ ( + 25/216*g_3*g_5^4*m^(-2)
    - 19/432*g_3*g_5^4*m^(-1)
    - 13/1152*g_3*g_5^4
    + 7/3456*g_3*g_5^4*m
    + 1/13824*g_3*g_5^4*m^2
    - 29/144*g_3*g_4^2*g_5^2*m^(-1)
    + 29/576*g_3*g_4^2*g_5^2
    + 29/1152*g_3*g_4^2*g_5^2*m
    + 37/864*g_3*g_4^4
    - 11/1728*g_3*g_4^4*m
    - 11/1728*g_3*g_4^4*m^2
    - 13/36*g_3^2*g_5^3*m^(-2)
    + 17/144*g_3^2*g_5^3*m^(-1)
    + 1/48*g_3^2*g_5^3
    + 1/1152*g_3^2*g_5^3*m
    + 5/2304*g_3^2*g_5^3*m^2
    + 13/36*g_3^2*g_4^2*g_5*m^(-1)
    - 13/144*g_3^2*g_4^2*g_5
    - 13/288*g_3^2*g_4^2*g_5*m
    - 319/108*g_3^3*g_5^2*m^(-2)
    + 211/144*g_3^3*g_5^2*m^(-1)
    + 73/216*g_3^3*g_5^2
    - 37/288*g_3^3*g_5^2*m
    - 65/3456*g_3^3*g_5^2*m^2
    + 11/432*g_3^3*g_5^2*N*m^(-1)
    - 11/1728*g_3^3*g_5^2*N
    - 11/3456*g_3^3*g_5^2*N*m
    + 19/27*g_3^3*g_4^2*m^(-1)
    - 19/54*g_3^3*g_4^2
    - 65/432*g_3^3*g_4^2*m
    - 11/864*g_3^3*g_4^2*N
    - 5/6*g_3^4*g_5*m^(-2)
    + 5/8*g_3^4*g_5*m^(-1)
    - 5/24*g_3^4*g_5
    + 5/192*g_3^4*g_5*m^2
    - 11/36*g_3^4*g_5*N*m^(-1)
    + 11/144*g_3^4*g_5*N
    + 11/288*g_3^4*g_5*N*m
    - 67/108*g_3^5*m^(-2)
    + 67/108*g_3^5*m^(-1)
    - 73/144*g_3^5
    - 2/27*g_3^5*m
    - 11/864*g_3^5*m^2
    + 97/432*g_3^5*N*m^(-1)
    - 43/864*g_3^5*N
    - 49/864*g_3^5*N*m
    + 1/18*g_2*g_3*g_4^3
    - 11/864*g_2^2*g_3*g_4^2
    + 11/36*g_1*g_3*g_4*g_5^2*m^(-1)
    - 11/144*g_1*g_3*g_4*g_5^2
    - 11/288*g_1*g_3*g_4*g_5^2*m
    - 11/72*g_1*g_3*g_4^3
    + 7/144*g_1*g_3*g_4^3*m
    + 7/144*g_1*g_3*g_4^3*m^2
    + 9/2*g_1*g_3^2*g_4*g_5*m^(-1)
    - 9/8*g_1*g_3^2*g_4*g_5
    - 9/16*g_1*g_3^2*g_4*g_5*m
    + 35/36*g_1*g_3^3*g_4*m^(-1)
    - 35/72*g_1*g_3^3*g_4
    + 1/72*g_1*g_3^3*g_4*m
    + 5/24*g_1*g_3^3*g_4*N
    - 1/4*g_1*g_2*g_3*g_4^2
    + 7/72*g_1*g_2^2*g_3*g_4
    - 329/216*g_1^2*g_3*g_4^2
    + 5/432*g_1^2*g_3*g_4^2*m
    + 5/432*g_1^2*g_3*g_4^2*m^2
    - 11/864*g_1^2*g_3*g_4^2*N*m
    + 5/9*g_1^2*g_3^2*g_5*m^(-1)
    - 5/36*g_1^2*g_3^2*g_5
    - 5/72*g_1^2*g_3^2*g_5*m
    + 67/54*g_1^2*g_3^3*m^(-1)
    - 67/108*g_1^2*g_3^3
    + 7/216*g_1^2*g_3^3*m
    - 107/432*g_1^2*g_3^3*N
    - 3/4*g_1^2*g_2*g_3*g_4
    + 5/216*g_1^2*g_2^2*g_3
    - 5/9*g_1^3*g_3*g_4
    + 7/72*g_1^3*g_3*g_4*N*m
    - 5/36*g_1^3*g_2*g_3
    - 67/108*g_1^4*g_3
    + 5/216*g_1^4*g_3*N*m )

+ ( + 14213/15552*g_3*g_5^6*m^(-3)
    - 5/12*g_3*g_5^6*m^(-3)*z3
    - 2549/5184*g_3*g_5^6*m^(-2)
    + 11/48*g_3*g_5^6*m^(-2)*z3
    - 323/5184*g_3*g_5^6*m^(-1)
    + 1/32*g_3*g_5^6*m^(-1)*z3
    + 42745/995328*g_3*g_5^6
    - 17/768*g_3*g_5^6*z3
    + 11/165888*g_3*g_5^6*m
    - 1/3072*g_3*g_5^6*m*z3
    - 541/663552*g_3*g_5^6*m^2
    + 1/2048*g_3*g_5^6*m^2*z3
    + 25/7962624*g_3*g_5^6*m^3
    - 11545/5184*g_3*g_4^2*g_5^4*m^(-2)
    + g_3*g_4^2*g_5^4*m^(-2)*z3
    + 9497/10368*g_3*g_4^2*g_5^4*m^(-1)
    - 5/12*g_3*g_4^2*g_5^4*m^(-1)*z3
    + 2483/9216*g_3*g_4^2*g_5^4
    - 1/8*g_3*g_4^2*g_5^4*z3
    - 5401/82944*g_3*g_4^2*g_5^4*m
    + 1/32*g_3*g_4^2*g_5^4*m*z3
    - 3353/331776*g_3*g_4^2*g_5^4*m^2
    + 1/192*g_3*g_4^2*g_5^4*m^2*z3
    + 3379/2592*g_3*g_4^4*g_5^2*m^(-1)
    - 7/12*g_3*g_4^4*g_5^2*m^(-1)*z3
    - 10519/31104*g_3*g_4^4*g_5^2
    + 7/48*g_3*g_4^4*g_5^2*z3
    - 595/3456*g_3*g_4^4*g_5^2*m
    + 7/96*g_3*g_4^4*g_5^2*m*z3
    + 191/41472*g_3*g_4^4*g_5^2*m^2
    + 191/124416*g_3*g_4^4*g_5^2*m^3
    - 8819/62208*g_3*g_4^6
    + 1/12*g_3*g_4^6*z3
    - 43/20736*g_3*g_4^6*m
    - 503/248832*g_3*g_4^6*m^2
    + 13/124416*g_3*g_4^6*m^3
    + 13/248832*g_3*g_4^6*m^4
    - 7565/1296*g_3^2*g_5^5*m^(-3)
    + 5*g_3^2*g_5^5*m^(-3)*z3
    + 5401/1728*g_3^2*g_5^5*m^(-2)
    - 11/4*g_3^2*g_5^5*m^(-2)*z3
    + 887/2304*g_3^2*g_5^5*m^(-1)
    - 3/8*g_3^2*g_5^5*m^(-1)*z3
    - 22333/82944*g_3^2*g_5^5
    + 17/64*g_3^2*g_5^5*z3
    + 73/27648*g_3^2*g_5^5*m
    + 1/256*g_3^2*g_5^5*m*z3
    + 95/18432*g_3^2*g_5^5*m^2
    - 3/512*g_3^2*g_5^5*m^2*z3
    - 73/663552*g_3^2*g_5^5*m^3
    + 2327/216*g_3^2*g_4^2*g_5^3*m^(-2)
    - 9*g_3^2*g_4^2*g_5^3*m^(-2)*z3
    - 1909/432*g_3^2*g_4^2*g_5^3*m^(-1)
    + 15/4*g_3^2*g_4^2*g_5^3*m^(-1)*z3
    - 497/384*g_3^2*g_4^2*g_5^3
    + 9/8*g_3^2*g_4^2*g_5^3*z3
    + 1073/3456*g_3^2*g_4^2*g_5^3*m
    - 9/32*g_3^2*g_4^2*g_5^3*m*z3
    + 655/13824*g_3^2*g_4^2*g_5^3*m^2
    - 3/64*g_3^2*g_4^2*g_5^3*m^2*z3
    - 5075/1296*g_3^2*g_4^4*g_5*m^(-1)
    + 3*g_3^2*g_4^4*g_5*m^(-1)*z3
    + 5383/5184*g_3^2*g_4^4*g_5
    - 3/4*g_3^2*g_4^4*g_5*z3
    + 5537/10368*g_3^2*g_4^4*g_5*m
    - 3/8*g_3^2*g_4^4*g_5*m*z3
    - 77/3456*g_3^2*g_4^4*g_5*m^2
    - 77/10368*g_3^2*g_4^4*g_5*m^3
    - 55/27*g_3^3*g_5^4*m^(-3)
    - 8*g_3^3*g_5^4*m^(-3)*z3
    + 5635/5184*g_3^3*g_5^4*m^(-2)
    + 9/2*g_3^3*g_5^4*m^(-2)*z3
    - 2311/6912*g_3^3*g_5^4*m^(-1)
    + 5/8*g_3^3*g_5^4*m^(-1)*z3
    + 313/3456*g_3^3*g_5^4
    - 1/2*g_3^3*g_5^4*z3
    + 1799/41472*g_3^3*g_5^4*m
    - 367/55296*g_3^3*g_5^4*m^2
    + 1/64*g_3^3*g_5^4*m^2*z3
    - 5/55296*g_3^3*g_5^4*m^3
    + 1837/31104*g_3^3*g_5^4*N*m^(-2)
    - 2789/124416*g_3^3*g_5^4*N*m^(-1)
    - 119/20736*g_3^3*g_5^4*N
    + 1019/995328*g_3^3*g_5^4*N*m
    + 67/1990656*g_3^3*g_5^4*N*m^2
    + 4133/1944*g_3^3*g_4^2*g_5^2*m^(-2)
    + 9*g_3^3*g_4^2*g_5^2*m^(-2)*z3
    - 2567/2592*g_3^3*g_4^2*g_5^2*m^(-1)
    - 17/4*g_3^3*g_4^2*g_5^2*m^(-1)*z3
    + 1249/3888*g_3^3*g_4^2*g_5^2
    - 13/8*g_3^3*g_4^2*g_5^2*z3
    - 1259/20736*g_3^3*g_4^2*g_5^2*m
    + 1/2*g_3^3*g_4^2*g_5^2*m*z3
    - 7345/124416*g_3^3*g_4^2*g_5^2*m^2
    + 1/8*g_3^3*g_4^2*g_5^2*m^2*z3
    - 229/2592*g_3^3*g_4^2*g_5^2*N*m^(-1)
    + 229/10368*g_3^3*g_4^2*g_5^2*N
    + 229/20736*g_3^3*g_4^2*g_5^2*N*m
    + 37/2592*g_3^3*g_4^4*m^(-1)
    - 3/2*g_3^3*g_4^4*m^(-1)*z3
    - 181/7776*g_3^3*g_4^4
    + 3/4*g_3^3*g_4^4*z3
    + 241/31104*g_3^3*g_4^4*m
    + 1/2*g_3^3*g_4^4*m*z3
    + 571/31104*g_3^3*g_4^4*m^2
    + 5/486*g_3^3*g_4^4*m^3
    + 47/2304*g_3^3*g_4^4*N
    - 145/41472*g_3^3*g_4^4*N*m
    - 145/41472*g_3^3*g_4^4*N*m^2
    - 253/36*g_3^4*g_5^3*m^(-3)
    - 8*g_3^4*g_5^3*m^(-3)*z3
    + 2153/432*g_3^4*g_5^3*m^(-2)
    + 6*g_3^4*g_5^3*m^(-2)*z3
    + 1057/576*g_3^4*g_5^3*m^(-1)
    - 2*g_3^4*g_5^3*m^(-1)*z3
    - 2867/2304*g_3^4*g_5^3
    + 1/16*g_3^4*g_5^3*z3
    - 131/864*g_3^4*g_5^3*m
    + 15/64*g_3^4*g_5^3*m*z3
    + 533/9216*g_3^4*g_5^3*m^2
    - 1/128*g_3^4*g_5^3*m^2*z3
    + 1/256*g_3^4*g_5^3*m^3
    - 59/162*g_3^4*g_5^3*N*m^(-2)
    + 331/2592*g_3^4*g_5^3*N*m^(-1)
    + 95/3456*g_3^4*g_5^3*N
    - 49/20736*g_3^4*g_5^3*N*m
    + 23/20736*g_3^4*g_5^3*N*m^2
    + 197/72*g_3^4*g_4^2*g_5*m^(-2)
    + 4*g_3^4*g_4^2*g_5*m^(-2)*z3
    - 197/96*g_3^4*g_4^2*g_5*m^(-1)
    - 3*g_3^4*g_4^2*g_5*m^(-1)*z3
    - 1943/864*g_3^4*g_4^2*g_5
    + 3/2*g_3^4*g_4^2*g_5*z3
    + 1267/1728*g_3^4*g_4^2*g_5*m
    - 1/8*g_3^4*g_4^2*g_5*m*z3
    + 1943/6912*g_3^4*g_4^2*g_5*m^2
    - 3/16*g_3^4*g_4^2*g_5*m^2*z3
    + 23/81*g_3^4*g_4^2*g_5*N*m^(-1)
    - 23/324*g_3^4*g_4^2*g_5*N
    - 23/648*g_3^4*g_4^2*g_5*N*m
    - 45301/3888*g_3^5*g_5^2*m^(-3)
    + 4/3*g_3^5*g_5^2*m^(-3)*z3
    + 180713/15552*g_3^5*g_5^2*m^(-2)
    - 4/3*g_3^5*g_5^2*m^(-2)*z3
    - 130495/31104*g_3^5*g_5^2*m^(-1)
    - 11/12*g_3^5*g_5^2*m^(-1)*z3
    + 25103/62208*g_3^5*g_5^2
    - 1/12*g_3^5*g_5^2*z3
    + 43247/124416*g_3^5*g_5^2*m
    + 23/96*g_3^5*g_5^2*m*z3
    - 11837/124416*g_3^5*g_5^2*m^2
    + 11/192*g_3^5*g_5^2*m^2*z3
    - 1073/124416*g_3^5*g_5^2*m^3
    - 50557/31104*g_3^5*g_5^2*N*m^(-2)
    + 5/12*g_3^5*g_5^2*N*m^(-2)*z3
    + 34849/41472*g_3^5*g_5^2*N*m^(-1)
    - 5/24*g_3^5*g_5^2*N*m^(-1)*z3
    + 24347/124416*g_3^5*g_5^2*N
    - 5/192*g_3^5*g_5^2*N*z3
    - 13187/165888*g_3^5*g_5^2*N*m
    + 5/384*g_3^5*g_5^2*N*m*z3
    - 6283/497664*g_3^5*g_5^2*N*m^2
    - 1/20736*g_3^5*g_5^2*N^2*m^(-1)
    + 1/82944*g_3^5*g_5^2*N^2
    + 1/165888*g_3^5*g_5^2*N^2*m
    + 19133/7776*g_3^5*g_4^2*m^(-2)
    - 1/3*g_3^5*g_4^2*m^(-2)*z3
    - 19133/7776*g_3^5*g_4^2*m^(-1)
    + 1/3*g_3^5*g_4^2*m^(-1)*z3
    + 3085/3456*g_3^5*g_4^2
    + 7/12*g_3^5*g_4^2*z3
    - 3617/7776*g_3^5*g_4^2*m
    + 5/12*g_3^5*g_4^2*m*z3
    - 29/243*g_3^5*g_4^2*m^2
    + 29/1944*g_3^5*g_4^2*N*m^(-1)
    - 1/12*g_3^5*g_4^2*N*m^(-1)*z3
    - 181/1944*g_3^5*g_4^2*N
    + 1/24*g_3^5*g_4^2*N*z3
    - 193/7776*g_3^5*g_4^2*N*m
    + 13/62208*g_3^5*g_4^2*N^2
    - 125/432*g_3^6*g_5*m^(-3)
    - 3*g_3^6*g_5*m^(-3)*z3
    + 625/1728*g_3^6*g_5*m^(-2)
    + 15/4*g_3^6*g_5*m^(-2)*z3
    - 1789/1152*g_3^6*g_5*m^(-1)
    - 21/8*g_3^6*g_5*m^(-1)*z3
    - 4877/6912*g_3^6*g_5
    + 19/16*g_3^6*g_5*z3
    + 1783/4608*g_3^6*g_5*m
    + 1/32*g_3^6*g_5*m*z3
    + 509/3456*g_3^6*g_5*m^2
    - 1/8*g_3^6*g_5*m^2*z3
    + 7/864*g_3^6*g_5*m^3
    + 1793/432*g_3^6*g_5*N*m^(-2)
    - 5*g_3^6*g_5*N*m^(-2)*z3
    - 1175/576*g_3^6*g_5*N*m^(-1)
    + 5/2*g_3^6*g_5*N*m^(-1)*z3
    - 1249/3456*g_3^6*g_5*N
    + 5/16*g_3^6*g_5*N*z3
    + 1027/6912*g_3^6*g_5*N*m
    - 5/32*g_3^6*g_5*N*m*z3
    + 161/13824*g_3^6*g_5*N*m^2
    + 1/1728*g_3^6*g_5*N^2*m^(-1)
    - 1/6912*g_3^6*g_5*N^2
    - 1/13824*g_3^6*g_5*N^2*m
    - 7855/3888*g_3^7*m^(-3)
    - 1/6*g_3^7*m^(-3)*z3
    + 7855/2592*g_3^7*m^(-2)
    + 1/4*g_3^7*m^(-2)*z3
    - 13553/5184*g_3^7*m^(-1)
    - 13/8*g_3^7*m^(-1)*z3
    + 36427/31104*g_3^7
    - 5/16*g_3^7*z3
    + 1823/10368*g_3^7*m
    + 11/24*g_3^7*m*z3
    - 103/1296*g_3^7*m^2
    + 1/12*g_3^7*m^2*z3
    - 193/62208*g_3^7*m^3
    - 2885/7776*g_3^7*N*m^(-2)
    + 73/24*g_3^7*N*m^(-2)*z3
    + 1681/3888*g_3^7*N*m^(-1)
    - 37/24*g_3^7*N*m^(-1)*z3
    + 1/216*g_3^7*N
    - 7/32*g_3^7*N*z3
    + 2101/62208*g_3^7*N*m
    + 13/96*g_3^7*N*m*z3
    + 3133/124416*g_3^7*N*m^2
    - 3937/62208*g_3^7*N^2*m^(-1)
    + 1831/124416*g_3^7*N^2
    + 667/124416*g_3^7*N^2*m
    + 1097/2592*g_2*g_3*g_4^3*g_5^2*m^(-1)
    - 1/6*g_2*g_3*g_4^3*g_5^2*m^(-1)*z3
    - 1097/10368*g_2*g_3*g_4^3*g_5^2
    + 1/24*g_2*g_3*g_4^3*g_5^2*z3
    - 1097/20736*g_2*g_3*g_4^3*g_5^2*m
    + 1/48*g_2*g_3*g_4^3*g_5^2*m*z3
    - 985/10368*g_2*g_3*g_4^5
    + 49/2304*g_2*g_3*g_4^5*m
    + 49/2304*g_2*g_3*g_4^5*m^2
    - 41/36*g_2*g_3^2*g_4^3*g_5*m^(-1)
    + g_2*g_3^2*g_4^3*g_5*m^(-1)*z3
    + 41/144*g_2*g_3^2*g_4^3*g_5
    - 1/4*g_2*g_3^2*g_4^3*g_5*z3
    + 41/288*g_2*g_3^2*g_4^3*g_5*m
    - 1/8*g_2*g_3^2*g_4^3*g_5*m*z3
    - 23/324*g_2*g_3^3*g_4^3*m^(-1)
    + 1/2*g_2*g_3^3*g_4^3*m^(-1)*z3
    + 23/648*g_2*g_3^3*g_4^3
    - 1/4*g_2*g_3^3*g_4^3*z3
    - 1013/5184*g_2*g_3^3*g_4^3*m
    + 1/108*g_2*g_3^3*g_4^3*N
    - 25/1728*g_2^2*g_3*g_4^2*g_5^2*m^(-1)
    + 25/6912*g_2^2*g_3*g_4^2*g_5^2
    + 25/13824*g_2^2*g_3*g_4^2*g_5^2*m
    - 79/432*g_2^2*g_3*g_4^4
    + 1/12*g_2^2*g_3*g_4^4*z3
    - 193/62208*g_2^2*g_3*g_4^4*m
    - 193/62208*g_2^2*g_3*g_4^4*m^2
    + 77/648*g_2^2*g_3^2*g_4^2*g_5*m^(-1)
    - 77/2592*g_2^2*g_3^2*g_4^2*g_5
    - 77/5184*g_2^2*g_3^2*g_4^2*g_5*m
    - 251/7776*g_2^2*g_3^3*g_4^2*m^(-1)
    + 251/15552*g_2^2*g_3^3*g_4^2
    + 5/243*g_2^2*g_3^3*g_4^2*m
    - 23/62208*g_2^2*g_3^3*g_4^2*N
    + 157/10368*g_2^3*g_3*g_4^3
    + 109/20736*g_2^4*g_3*g_4^2
    + 2351/648*g_1*g_3*g_4*g_5^4*m^(-2)
    - 3*g_1*g_3*g_4*g_5^4*m^(-2)*z3
    - 7397/5184*g_1*g_3*g_4*g_5^4*m^(-1)
    + 5/4*g_1*g_3*g_4*g_5^4*m^(-1)*z3
    - 2695/6912*g_1*g_3*g_4*g_5^4
    + 3/8*g_1*g_3*g_4*g_5^4*z3
    + 3383/41472*g_1*g_3*g_4*g_5^4*m
    - 3/32*g_1*g_3*g_4*g_5^4*m*z3
    + 43/5184*g_1*g_3*g_4*g_5^4*m^2
    - 1/64*g_1*g_3*g_4*g_5^4*m^2*z3
    - 12641/2592*g_1*g_3*g_4^3*g_5^2*m^(-1)
    + 4*g_1*g_3*g_4^3*g_5^2*m^(-1)*z3
    + 4121/3456*g_1*g_3*g_4^3*g_5^2
    - g_1*g_3*g_4^3*g_5^2*z3
    + 191/324*g_1*g_3*g_4^3*g_5^2*m
    - 1/2*g_1*g_3*g_4^3*g_5^2*m*z3
    + 139/13824*g_1*g_3*g_4^3*g_5^2*m^2
    + 139/41472*g_1*g_3*g_4^3*g_5^2*m^3
    + 6017/5184*g_1*g_3*g_4^5
    - g_1*g_3*g_4^5*z3
    - 29/864*g_1*g_3*g_4^5*m
    - 9/256*g_1*g_3*g_4^5*m^2
    - 11/3456*g_1*g_3*g_4^5*m^3
    - 11/6912*g_1*g_3*g_4^5*m^4
    + 545/216*g_1*g_3^2*g_4*g_5^3*m^(-2)
    + 11*g_1*g_3^2*g_4*g_5^3*m^(-2)*z3
    - 937/864*g_1*g_3^2*g_4*g_5^3*m^(-1)
    - 17/4*g_1*g_3^2*g_4*g_5^3*m^(-1)*z3
    - 49/144*g_1*g_3^2*g_4*g_5^3
    - 9/8*g_1*g_3^2*g_4*g_5^3*z3
    + 631/6912*g_1*g_3^2*g_4*g_5^3*m
    + 7/32*g_1*g_3^2*g_4*g_5^3*m*z3
    + 239/13824*g_1*g_3^2*g_4*g_5^3*m^2
    + 1/64*g_1*g_3^2*g_4*g_5^3*m^2*z3
    - 73/72*g_1*g_3^2*g_4^3*g_5*m^(-1)
    - 7*g_1*g_3^2*g_4^3*g_5*m^(-1)*z3
    + 395/864*g_1*g_3^2*g_4^3*g_5
    + 7/4*g_1*g_3^2*g_4^3*g_5*z3
    + 161/576*g_1*g_3^2*g_4^3*g_5*m
    + 7/8*g_1*g_3^2*g_4^3*g_5*m*z3
    - 11/144*g_1*g_3^2*g_4^3*g_5*m^2
    - 11/432*g_1*g_3^2*g_4^3*g_5*m^3
    + 3401/216*g_1*g_3^3*g_4*g_5^2*m^(-2)
    + 16*g_1*g_3^3*g_4*g_5^2*m^(-2)*z3
    - 2165/288*g_1*g_3^3*g_4*g_5^2*m^(-1)
    - 8*g_1*g_3^3*g_4*g_5^2*m^(-1)*z3
    - 2245/864*g_1*g_3^3*g_4*g_5^2
    - g_1*g_3^3*g_4*g_5^2*z3
    + 955/1152*g_1*g_3^3*g_4*g_5^2*m
    + 1/2*g_1*g_3^3*g_4*g_5^2*m*z3
    + 659/3456*g_1*g_3^3*g_4*g_5^2*m^2
    + 301/864*g_1*g_3^3*g_4*g_5^2*N*m^(-1)
    - 301/3456*g_1*g_3^3*g_4*g_5^2*N
    - 301/6912*g_1*g_3^3*g_4*g_5^2*N*m
    - 13175/5184*g_1*g_3^3*g_4^3*m^(-1)
    - 3*g_1*g_3^3*g_4^3*m^(-1)*z3
    + 3355/2592*g_1*g_3^3*g_4^3
    + 3/2*g_1*g_3^3*g_4^3*z3
    + 5909/6912*g_1*g_3^3*g_4^3*m
    + 1/2*g_1*g_3^3*g_4^3*m*z3
    + 113/5184*g_1*g_3^3*g_4^3*m^2
    + 697/20736*g_1*g_3^3*g_4^3*m^3
    - 215/1296*g_1*g_3^3*g_4^3*N
    + 55/1296*g_1*g_3^3*g_4^3*N*m
    + 55/1296*g_1*g_3^3*g_4^3*N*m^2
    + 1037/48*g_1*g_3^4*g_4*g_5*m^(-2)
    - 8/3*g_1*g_3^4*g_4*g_5*m^(-2)*z3
    - 1037/64*g_1*g_3^4*g_4*g_5*m^(-1)
    + 2*g_1*g_3^4*g_4*g_5*m^(-1)*z3
    + 41/96*g_1*g_3^4*g_4*g_5
    + 5/6*g_1*g_3^4*g_4*g_5*z3
    + 955/768*g_1*g_3^4*g_4*g_5*m
    - 3/8*g_1*g_3^4*g_4*g_5*m*z3
    - 41/768*g_1*g_3^4*g_4*g_5*m^2
    - 5/48*g_1*g_3^4*g_4*g_5*m^2*z3
    + 83/36*g_1*g_3^4*g_4*g_5*N*m^(-1)
    - 2/3*g_1*g_3^4*g_4*g_5*N*m^(-1)*z3
    - 83/144*g_1*g_3^4*g_4*g_5*N
    + 1/6*g_1*g_3^4*g_4*g_5*N*z3
    - 83/288*g_1*g_3^4*g_4*g_5*N*m
    + 1/12*g_1*g_3^4*g_4*g_5*N*m*z3
    + 8/81*g_1*g_3^5*g_4*m^(-2)
    + 4*g_1*g_3^5*g_4*m^(-2)*z3
    - 8/81*g_1*g_3^5*g_4*m^(-1)
    - 4*g_1*g_3^5*g_4*m^(-1)*z3
    + 487/432*g_1*g_3^5*g_4
    + 2*g_1*g_3^5*g_4*z3
    + 1811/2592*g_1*g_3^5*g_4*m
    - 1/2*g_1*g_3^5*g_4*m*z3
    - 359/2592*g_1*g_3^5*g_4*m^2
    - 5189/1296*g_1*g_3^5*g_4*N*m^(-1)
    + 5*g_1*g_3^5*g_4*N*m^(-1)*z3
    + 2867/2592*g_1*g_3^5*g_4*N
    - 3/2*g_1*g_3^5*g_4*N*z3
    + 803/2592*g_1*g_3^5*g_4*N*m
    - 1/2*g_1*g_3^5*g_4*N*m*z3
    + 5/1728*g_1*g_3^5*g_4*N^2
    - 199/144*g_1*g_2*g_3*g_4^2*g_5^2*m^(-1)
    + g_1*g_2*g_3*g_4^2*g_5^2*m^(-1)*z3
    + 199/576*g_1*g_2*g_3*g_4^2*g_5^2
    - 1/4*g_1*g_2*g_3*g_4^2*g_5^2*z3
    + 199/1152*g_1*g_2*g_3*g_4^2*g_5^2*m
    - 1/8*g_1*g_2*g_3*g_4^2*g_5^2*m*z3
    + 335/864*g_1*g_2*g_3*g_4^4
    - 215/1728*g_1*g_2*g_3*g_4^4*m
    - 215/1728*g_1*g_2*g_3*g_4^4*m^2
    - 23/12*g_1*g_2*g_3^2*g_4^2*g_5*m^(-1)
    - 4*g_1*g_2*g_3^2*g_4^2*g_5*m^(-1)*z3
    + 23/48*g_1*g_2*g_3^2*g_4^2*g_5
    + g_1*g_2*g_3^2*g_4^2*g_5*z3
    + 23/96*g_1*g_2*g_3^2*g_4^2*g_5*m
    + 1/2*g_1*g_2*g_3^2*g_4^2*g_5*m*z3
    - 325/864*g_1*g_2*g_3^3*g_4^2*m^(-1)
    - g_1*g_2*g_3^3*g_4^2*m^(-1)*z3
    + 325/1728*g_1*g_2*g_3^3*g_4^2
    + 1/2*g_1*g_2*g_3^3*g_4^2*z3
    + 1063/1728*g_1*g_2*g_3^3*g_4^2*m
    - 1/2*g_1*g_2*g_3^3*g_4^2*m*z3
    - 215/1728*g_1*g_2*g_3^3*g_4^2*N
    - 83/864*g_1*g_2^2*g_3*g_4*g_5^2*m^(-1)
    + 83/3456*g_1*g_2^2*g_3*g_4*g_5^2
    + 83/6912*g_1*g_2^2*g_3*g_4*g_5^2*m
    + 409/288*g_1*g_2^2*g_3*g_4^3
    - g_1*g_2^2*g_3*g_4^3*z3
    + 119/5184*g_1*g_2^2*g_3*g_4^3*m
    + 119/5184*g_1*g_2^2*g_3*g_4^3*m^2
    + 11/27*g_1*g_2^2*g_3^2*g_4*g_5*m^(-1)
    - 11/108*g_1*g_2^2*g_3^2*g_4*g_5
    - 11/216*g_1*g_2^2*g_3^2*g_4*g_5*m
    + 245/5184*g_1*g_2^2*g_3^3*g_4*m^(-1)
    - 245/10368*g_1*g_2^2*g_3^3*g_4
    + 697/10368*g_1*g_2^2*g_3^3*g_4*m
    + 5/1728*g_1*g_2^2*g_3^3*g_4*N
    - 185/864*g_1*g_2^3*g_3*g_4^2
    - 143/5184*g_1*g_2^4*g_3*g_4
    - 2027/1944*g_1^2*g_3*g_4^2*g_5^2*m^(-1)
    - 4*g_1^2*g_3*g_4^2*g_5^2*m^(-1)*z3
    + 677/2592*g_1^2*g_3*g_4^2*g_5^2
    + g_1^2*g_3*g_4^2*g_5^2*z3
    + 2033/15552*g_1^2*g_3*g_4^2*g_5^2*m
    + 1/2*g_1^2*g_3*g_4^2*g_5^2*m*z3
    - 1/5184*g_1^2*g_3*g_4^2*g_5^2*m^2
    - 1/15552*g_1^2*g_3*g_4^2*g_5^2*m^3
    - 25/1728*g_1^2*g_3*g_4^2*g_5^2*N
    + 25/6912*g_1^2*g_3*g_4^2*g_5^2*N*m
    + 25/13824*g_1^2*g_3*g_4^2*g_5^2*N*m^2
    - 95/5184*g_1^2*g_3*g_4^4
    + 3/2*g_1^2*g_3*g_4^4*z3
    + 365/3888*g_1^2*g_3*g_4^4*m
    - 1/4*g_1^2*g_3*g_4^4*m*z3
    + 5797/62208*g_1^2*g_3*g_4^4*m^2
    - 1/4*g_1^2*g_3*g_4^4*m^2*z3
    - 43/31104*g_1^2*g_3*g_4^4*m^3
    - 43/62208*g_1^2*g_3*g_4^4*m^4
    + 23/15552*g_1^2*g_3*g_4^4*N*m
    + 13/62208*g_1^2*g_3*g_4^4*N*m^2
    + 13/62208*g_1^2*g_3*g_4^4*N*m^3
    - 59/144*g_1^2*g_3^2*g_5^3*m^(-2)
    + 293/1728*g_1^2*g_3^2*g_5^3*m^(-1)
    + 29/576*g_1^2*g_3^2*g_5^3
    - 19/1536*g_1^2*g_3^2*g_5^3*m
    - 55/27648*g_1^2*g_3^2*g_5^3*m^2
    - 26125/2592*g_1^2*g_3^2*g_4^2*g_5*m^(-1)
    - 10*g_1^2*g_3^2*g_4^2*g_5*m^(-1)*z3
    + 8833/3456*g_1^2*g_3^2*g_4^2*g_5
    + 5/2*g_1^2*g_3^2*g_4^2*g_5*z3
    + 13343/10368*g_1^2*g_3^2*g_4^2*g_5*m
    + 5/4*g_1^2*g_3^2*g_4^2*g_5*m*z3
    - 187/13824*g_1^2*g_3^2*g_4^2*g_5*m^2
    - 187/41472*g_1^2*g_3^2*g_4^2*g_5*m^3
    + 77/648*g_1^2*g_3^2*g_4^2*g_5*N
    - 77/2592*g_1^2*g_3^2*g_4^2*g_5*N*m
    - 77/5184*g_1^2*g_3^2*g_4^2*g_5*N*m^2
    + 20245/3888*g_1^2*g_3^3*g_5^2*m^(-2)
    - 13333/5184*g_1^2*g_3^3*g_5^2*m^(-1)
    - 9467/15552*g_1^2*g_3^3*g_5^2
    + 295/1296*g_1^2*g_3^3*g_5^2*m
    + 4283/124416*g_1^2*g_3^3*g_5^2*m^2
    + 2245/15552*g_1^2*g_3^3*g_5^2*N*m^(-1)
    - 2245/62208*g_1^2*g_3^3*g_5^2*N
    - 2245/124416*g_1^2*g_3^3*g_5^2*N*m
    - 86287/7776*g_1^2*g_3^3*g_4^2*m^(-1)
    + 4/3*g_1^2*g_3^3*g_4^2*m^(-1)*z3
    + 1607/288*g_1^2*g_3^3*g_4^2
    - 2/3*g_1^2*g_3^3*g_4^2*z3
    + 34253/15552*g_1^2*g_3^3*g_4^2*m
    - 1/6*g_1^2*g_3^3*g_4^2*m*z3
    - 275/62208*g_1^2*g_3^3*g_4^2*m^2
    + 707/62208*g_1^2*g_3^3*g_4^2*m^3
    - 46681/62208*g_1^2*g_3^3*g_4^2*N
    + 1/4*g_1^2*g_3^3*g_4^2*N*z3
    - 3745/124416*g_1^2*g_3^3*g_4^2*N*m
    - 3193/124416*g_1^2*g_3^3*g_4^2*N*m^2
    - 23/62208*g_1^2*g_3^3*g_4^2*N^2*m
    + 311/324*g_1^2*g_3^4*g_5*m^(-2)
    + 4*g_1^2*g_3^4*g_5*m^(-2)*z3
    - 311/432*g_1^2*g_3^4*g_5*m^(-1)
    - 3*g_1^2*g_3^4*g_5*m^(-1)*z3
    + 43/162*g_1^2*g_3^4*g_5
    - 11/1728*g_1^2*g_3^4*g_5*m
    + 1/4*g_1^2*g_3^4*g_5*m*z3
    - 43/1296*g_1^2*g_3^4*g_5*m^2
    - 841/216*g_1^2*g_3^4*g_5*N*m^(-1)
    + 4*g_1^2*g_3^4*g_5*N*m^(-1)*z3
    + 841/864*g_1^2*g_3^4*g_5*N
    - g_1^2*g_3^4*g_5*N*z3
    + 841/1728*g_1^2*g_3^4*g_5*N*m
    - 1/2*g_1^2*g_3^4*g_5*N*m*z3
    + 7855/1296*g_1^2*g_3^5*m^(-2)
    + 1/2*g_1^2*g_3^5*m^(-2)*z3
    - 7855/1296*g_1^2*g_3^5*m^(-1)
    - 1/2*g_1^2*g_3^5*m^(-1)*z3
    + 8083/5184*g_1^2*g_3^5
    + 19/8*g_1^2*g_3^5*z3
    - 43/864*g_1^2*g_3^5*m
    + 3/8*g_1^2*g_3^5*m*z3
    - 4/81*g_1^2*g_3^5*m^2
    + 485/864*g_1^2*g_3^5*N*m^(-1)
    - 73/12*g_1^2*g_3^5*N*m^(-1)*z3
    - 353/864*g_1^2*g_3^5*N
    + 37/24*g_1^2*g_3^5*N*z3
    - 4255/10368*g_1^2*g_3^5*N*m
    + 3/4*g_1^2*g_3^5*N*m*z3
    + 23/1728*g_1^2*g_3^5*N^2
    + 101/216*g_1^2*g_2*g_3*g_4*g_5^2*m^(-1)
    - 101/864*g_1^2*g_2*g_3*g_4*g_5^2
    - 101/1728*g_1^2*g_2*g_3*g_4*g_5^2*m
    + 727/1296*g_1^2*g_2*g_3*g_4^3
    + g_1^2*g_2*g_3*g_4^3*z3
    - 307/2592*g_1^2*g_2*g_3*g_4^3*m
    - 307/2592*g_1^2*g_2*g_3*g_4^3*m^2
    + 199/10368*g_1^2*g_2*g_3*g_4^3*N*m
    - 59/24*g_1^2*g_2*g_3^2*g_4*g_5*m^(-1)
    - 2*g_1^2*g_2*g_3^2*g_4*g_5*m^(-1)*z3
    + 59/96*g_1^2*g_2*g_3^2*g_4*g_5
    + 1/2*g_1^2*g_2*g_3^2*g_4*g_5*z3
    + 59/192*g_1^2*g_2*g_3^2*g_4*g_5*m
    + 1/4*g_1^2*g_2*g_3^2*g_4*g_5*m*z3
    - 553/144*g_1^2*g_2*g_3^3*g_4*m^(-1)
    + 2/3*g_1^2*g_2*g_3^3*g_4*m^(-1)*z3
    + 553/288*g_1^2*g_2*g_3^3*g_4
    - 1/3*g_1^2*g_2*g_3^3*g_4*z3
    + 29/144*g_1^2*g_2*g_3^3*g_4*m
    - 1/3*g_1^2*g_2*g_3^3*g_4*m*z3
    + 97/864*g_1^2*g_2*g_3^3*g_4*N
    + 1/12*g_1^2*g_2*g_3^3*g_4*N*z3
    - 223/1944*g_1^2*g_2^2*g_3*g_4^2
    + 2*g_1^2*g_2^2*g_3*g_4^2*z3
    + 41/7776*g_1^2*g_2^2*g_3*g_4^2*m
    + 41/7776*g_1^2*g_2^2*g_3*g_4^2*m^2
    - 193/31104*g_1^2*g_2^2*g_3*g_4^2*N*m
    + 187/2592*g_1^2*g_2^2*g_3^2*g_5*m^(-1)
    - 187/10368*g_1^2*g_2^2*g_3^2*g_5
    - 187/20736*g_1^2*g_2^2*g_3^2*g_5*m
    + 491/7776*g_1^2*g_2^2*g_3^3*m^(-1)
    - 491/15552*g_1^2*g_2^2*g_3^3
    + 707/31104*g_1^2*g_2^2*g_3^3*m
    + 3281/62208*g_1^2*g_2^2*g_3^3*N
    + 65/432*g_1^2*g_2^3*g_3*g_4
    - 1/2*g_1^2*g_2^3*g_3*g_4*z3
    - 17/5184*g_1^2*g_2^4*g_3
    + 119/432*g_1^3*g_3*g_4*g_5^2*m^(-1)
    - 119/1728*g_1^3*g_3*g_4*g_5^2
    - 119/3456*g_1^3*g_3*g_4*g_5^2*m
    - 83/864*g_1^3*g_3*g_4*g_5^2*N
    + 83/3456*g_1^3*g_3*g_4*g_5^2*N*m
    + 83/6912*g_1^3*g_3*g_4*g_5^2*N*m^2
    + 4927/2592*g_1^3*g_3*g_4^3
    + 2*g_1^3*g_3*g_4^3*z3
    - 523/5184*g_1^3*g_3*g_4^3*m
    - 523/5184*g_1^3*g_3*g_4^3*m^2
    + 85/5184*g_1^3*g_3*g_4^3*N*m
    - 11/1728*g_1^3*g_3*g_4^3*N*m^2
    - 11/1728*g_1^3*g_3*g_4^3*N*m^3
    - 8*g_1^3*g_3^2*g_4*g_5*m^(-1)
    + 2*g_1^3*g_3^2*g_4*g_5
    + g_1^3*g_3^2*g_4*g_5*m
    + 11/27*g_1^3*g_3^2*g_4*g_5*N
    - 11/108*g_1^3*g_3^2*g_4*g_5*N*m
    - 11/216*g_1^3*g_3^2*g_4*g_5*N*m^2
    - 997/1296*g_1^3*g_3^3*g_4*m^(-1)
    - 5*g_1^3*g_3^3*g_4*m^(-1)*z3
    + 997/2592*g_1^3*g_3^3*g_4
    + 5/2*g_1^3*g_3^3*g_4*z3
    + 535/2592*g_1^3*g_3^3*g_4*m
    + 1/2*g_1^3*g_3^3*g_4*m*z3
    + 16523/5184*g_1^3*g_3^3*g_4*N
    - 3*g_1^3*g_3^3*g_4*N*z3
    - 223/10368*g_1^3*g_3^3*g_4*N*m
    + 719/10368*g_1^3*g_3^3*g_4*N*m^2
    + 5/1728*g_1^3*g_3^3*g_4*N^2*m
    + 7523/5184*g_1^3*g_2*g_3*g_4^2
    + g_1^3*g_2*g_3*g_4^2*z3
    - 263/10368*g_1^3*g_2*g_3*g_4^2*m
    - 263/10368*g_1^3*g_2*g_3*g_4^2*m^2
    - 341/5184*g_1^3*g_2*g_3*g_4^2*N*m
    - 103/144*g_1^3*g_2*g_3^2*g_5*m^(-1)
    + 103/576*g_1^3*g_2*g_3^2*g_5
    + 103/1152*g_1^3*g_2*g_3^2*g_5*m
    + 247/1296*g_1^3*g_2*g_3^3*m^(-1)
    - g_1^3*g_2*g_3^3*m^(-1)*z3
    - 247/2592*g_1^3*g_2*g_3^3
    + 1/2*g_1^3*g_2*g_3^3*z3
    - 337/2592*g_1^3*g_2*g_3^3*m
    + 161/648*g_1^3*g_2*g_3^3*N
    - 1/2*g_1^3*g_2*g_3^3*N*z3
    + 1099/1296*g_1^3*g_2^2*g_3*g_4
    + g_1^3*g_2^2*g_3*g_4*z3
    + 119/2592*g_1^3*g_2^2*g_3*g_4*N*m
    - 953/5184*g_1^3*g_2^3*g_3
    + 21227/7776*g_1^4*g_3*g_4^2
    - 491/15552*g_1^4*g_3*g_4^2*m
    - 491/15552*g_1^4*g_3*g_4^2*m^2
    - 3199/10368*g_1^4*g_3*g_4^2*N*m
    - 43/15552*g_1^4*g_3*g_4^2*N*m^2
    - 43/15552*g_1^4*g_3*g_4^2*N*m^3
    + 13/62208*g_1^4*g_3*g_4^2*N^2*m^2
    - 869/1296*g_1^4*g_3^2*g_5*m^(-1)
    - g_1^4*g_3^2*g_5*m^(-1)*z3
    + 869/5184*g_1^4*g_3^2*g_5
    + 1/4*g_1^4*g_3^2*g_5*z3
    + 869/10368*g_1^4*g_3^2*g_5*m
    + 1/8*g_1^4*g_3^2*g_5*m*z3
    + 187/2592*g_1^4*g_3^2*g_5*N
    - 187/10368*g_1^4*g_3^2*g_5*N*m
    - 187/20736*g_1^4*g_3^2*g_5*N*m^2
    - 7855/1296*g_1^4*g_3^3*m^(-1)
    - 1/2*g_1^4*g_3^3*m^(-1)*z3
    + 7855/2592*g_1^4*g_3^3
    + 1/4*g_1^4*g_3^3*z3
    + 2735/2592*g_1^4*g_3^3*m
    - 3/4*g_1^4*g_3^3*m*z3
    - 25/2592*g_1^4*g_3^3*N
    + 73/24*g_1^4*g_3^3*N*z3
    - 185/7776*g_1^4*g_3^3*N*m
    + 949/31104*g_1^4*g_3^3*N*m^2
    + 3281/62208*g_1^4*g_3^3*N^2*m
    + 295/144*g_1^4*g_2*g_3*g_4
    - 157/432*g_1^4*g_2*g_3*g_4*N*m
    + 1157/972*g_1^4*g_2^2*g_3
    - 1/3*g_1^4*g_2^2*g_3*z3
    + 41/3888*g_1^4*g_2^2*g_3*N*m
    + 869/1296*g_1^5*g_3*g_4
    + g_1^5*g_3*g_4*z3
    + 31/96*g_1^5*g_3*g_4*N*m
    - 1/2*g_1^5*g_3*g_4*N*m*z3
    - 11/1728*g_1^5*g_3*g_4*N^2*m^2
    - 247/1296*g_1^5*g_2*g_3
    + g_1^5*g_2*g_3*z3
    - 145/1728*g_1^5*g_2*g_3*N*m
    + 7855/3888*g_1^6*g_3
    + 1/6*g_1^6*g_3*z3
    - 1405/7776*g_1^6*g_3*N*m
    - 43/15552*g_1^6*g_3*N^2*m^2 )

 - 1/2*g_3*ep;

beta_g4 :=

+ ( - 5/6*g_4*g_5^2*m^(-1)
    + 5/24*g_4*g_5^2
    + 5/48*g_4*g_5^2*m
    + 3/8*g_4^3
    - 1/48*g_4^3*m
    - 1/48*g_4^3*m^2
    - 1/12*g_3^2*g_4*N
    + 1/2*g_2*g_4^2
    - 1/24*g_2^2*g_4
    + 1/2*g_1*g_3^2*N
    - 1/24*g_1^2*g_4*N*m )

+ ( - 145/54*g_4*g_5^4*m^(-2)
    + 121/108*g_4*g_5^4*m^(-1)
    + 97/288*g_4*g_5^4
    - 73/864*g_4*g_5^4*m
    - 49/3456*g_4*g_5^4*m^2
    + 1447/432*g_4^3*g_5^2*m^(-1)
    - 491/576*g_4^3*g_5^2
    - 743/1728*g_4^3*g_5^2*m
    + 13/2304*g_4^3*g_5^2*m^2
    + 13/6912*g_4^3*g_5^2*m^3
    - 25/48*g_4^5
    - 43/864*g_4^5*m
    - 43/864*g_4^5*m^2
    - 13/54*g_3^2*g_4*g_5^2*N*m^(-1)
    + 13/216*g_3^2*g_4*g_5^2*N
    + 13/432*g_3^2*g_4*g_5^2*N*m
    + 73/864*g_3^2*g_4^3*N
    - 11/1728*g_3^2*g_4^3*N*m
    - 11/1728*g_3^2*g_4^3*N*m^2
    + 5/18*g_3^3*g_4*g_5*N*m^(-1)
    - 5/72*g_3^3*g_4*g_5*N
    - 5/144*g_3^3*g_4*g_5*N*m
    + 10/27*g_3^4*g_4*N*m^(-1)
    - 5/27*g_3^4*g_4*N
    - 19/216*g_3^4*g_4*N*m
    + 83/72*g_2*g_4^2*g_5^2*m^(-1)
    - 83/288*g_2*g_4^2*g_5^2
    - 83/576*g_2*g_4^2*g_5^2*m
    - 41/72*g_2*g_4^4
    + 11/144*g_2*g_4^4*m
    + 11/144*g_2*g_4^4*m^2
    + 7/144*g_2*g_3^2*g_4^2*N
    - 617/864*g_2^2*g_4^3
    - 11/1728*g_2^2*g_4^3*m
    - 11/1728*g_2^2*g_4^3*m^2
    - 1/36*g_2^3*g_4^2
    + 13/864*g_2^4*g_4
    + 1/4*g_1*g_3^2*g_5^2*N*m^(-1)
    - 1/16*g_1*g_3^2*g_5^2*N
    - 1/32*g_1*g_3^2*g_5^2*N*m
    - 5/24*g_1*g_3^2*g_4^2*N
    + 1/36*g_1*g_3^2*g_4^2*N*m
    + 1/36*g_1*g_3^2*g_4^2*N*m^2
    + 3/2*g_1*g_3^3*g_5*N*m^(-1)
    - 3/8*g_1*g_3^3*g_5*N
    - 3/16*g_1*g_3^3*g_5*N*m
    + 1/12*g_1*g_3^4*N*m^(-1)
    - 1/24*g_1*g_3^4*N
    + 1/12*g_1*g_3^4*N*m
    - 1/4*g_1*g_2*g_3^2*g_4*N
    + 5/216*g_1^2*g_4^3*N*m
    - 647/432*g_1^2*g_3^2*g_4*N
    + 1/864*g_1^2*g_3^2*g_4*N*m
    + 1/864*g_1^2*g_3^2*g_4*N*m^2
    + 7/72*g_1^2*g_2*g_4^2*N*m
    - 3/8*g_1^2*g_2*g_3^2*N
    - 11/864*g_1^2*g_2^2*g_4*N*m
    - 1/8*g_1^3*g_4^2*N*m
    - 1/12*g_1^3*g_3^2*N
    + 1/18*g_1^3*g_2*g_4*N*m
    + 1/432*g_1^4*g_4*N*m )

+ ( - 123883/7776*g_4*g_5^6*m^(-3)
    - 41/6*g_4*g_5^6*m^(-3)*z3
    + 46481/5184*g_4*g_5^6*m^(-2)
    + 89/24*g_4*g_5^6*m^(-2)*z3
    + 27503/20736*g_4*g_5^6*m^(-1)
    + 1/2*g_4*g_5^6*m^(-1)*z3
    - 478715/497664*g_4*g_5^6
    - 125/384*g_4*g_5^6*z3
    - 7817/165888*g_4*g_5^6*m
    - 13/1536*g_4*g_5^6*m*z3
    + 1243/41472*g_4*g_5^6*m^2
    + 5/1024*g_4*g_5^6*m^2*z3
    + 11437/3981312*g_4*g_5^6*m^3
    + 1017125/31104*g_4^3*g_5^4*m^(-2)
    + 107/8*g_4^3*g_5^4*m^(-2)*z3
    - 870781/62208*g_4^3*g_5^4*m^(-1)
    - 187/32*g_4^3*g_5^4*m^(-1)*z3
    - 2162921/497664*g_4^3*g_5^4
    - 181/96*g_4^3*g_5^4*z3
    + 1178573/995328*g_4^3*g_5^4*m
    + 391/768*g_4^3*g_5^4*m*z3
    + 426367/1990656*g_4^3*g_5^4*m^2
    + 27/256*g_4^3*g_5^4*m^2*z3
    - 20593/3981312*g_4^3*g_5^4*m^3
    + 7/3072*g_4^3*g_5^4*m^3*z3
    - 3401/3981312*g_4^3*g_5^4*m^4
    + 1/3072*g_4^3*g_5^4*m^4*z3
    - 83543/5184*g_4^5*g_5^2*m^(-1)
    - 11/2*g_4^5*g_5^2*m^(-1)*z3
    + 257327/62208*g_4^5*g_5^2
    + 37/24*g_4^5*g_5^2*z3
    + 7241/3456*g_4^5*g_5^2*m
    + 13/16*g_4^5*g_5^2*m*z3
    - 3349/82944*g_4^5*g_5^2*m^2
    - 1/16*g_4^5*g_5^2*m^2*z3
    - 3349/248832*g_4^5*g_5^2*m^3
    - 1/48*g_4^5*g_5^2*m^3*z3
    + 49285/20736*g_4^7
    - 7/8*g_4^7*z3
    - 4001/20736*g_4^7*m
    + 25/48*g_4^7*m*z3
    - 46181/248832*g_4^7*m^2
    + 25/48*g_4^7*m^2*z3
    + 1831/124416*g_4^7*m^3
    + 1831/248832*g_4^7*m^4
    - 14831/15552*g_3^2*g_4*g_5^4*N*m^(-2)
    + 24715/62208*g_3^2*g_4*g_5^4*N*m^(-1)
    + 2471/20736*g_3^2*g_4*g_5^4*N
    - 14821/497664*g_3^2*g_4*g_5^4*N*m
    - 4937/995328*g_3^2*g_4*g_5^4*N*m^2
    + 6761/7776*g_3^2*g_4^3*g_5^2*N*m^(-1)
    - 2333/10368*g_3^2*g_4^3*g_5^2*N
    - 3559/31104*g_3^2*g_4^3*g_5^2*N*m
    + 119/41472*g_3^2*g_4^3*g_5^2*N*m^2
    + 119/124416*g_3^2*g_4^3*g_5^2*N*m^3
    - 193/1944*g_3^2*g_4^5*N
    - 1231/31104*g_3^2*g_4^5*N*m
    - 1231/31104*g_3^2*g_4^5*N*m^2
    - 137/648*g_3^3*g_4*g_5^3*N*m^(-2)
    - 3*g_3^3*g_4*g_5^3*N*m^(-2)*z3
    + 77/324*g_3^3*g_4*g_5^3*N*m^(-1)
    + 5/4*g_3^3*g_4*g_5^3*N*m^(-1)*z3
    + 479/3456*g_3^3*g_4*g_5^3*N
    + 3/8*g_3^3*g_4*g_5^3*N*z3
    - 325/5184*g_3^3*g_4*g_5^3*N*m
    - 3/32*g_3^3*g_4*g_5^3*N*m*z3
    - 821/41472*g_3^3*g_4*g_5^3*N*m^2
    - 1/64*g_3^3*g_4*g_5^3*N*m^2*z3
    - 67/648*g_3^3*g_4^3*g_5*N*m^(-1)
    + 2*g_3^3*g_4^3*g_5*N*m^(-1)*z3
    + 17/2592*g_3^3*g_4^3*g_5*N
    - 1/2*g_3^3*g_4^3*g_5*N*z3
    - 1/648*g_3^3*g_4^3*g_5*N*m
    - 1/4*g_3^3*g_4^3*g_5*N*m*z3
    + 25/3456*g_3^3*g_4^3*g_5*N*m^2
    + 25/10368*g_3^3*g_4^3*g_5*N*m^3
    + 44843/5184*g_3^4*g_4*g_5^2*N*m^(-2)
    + 7/3*g_3^4*g_4*g_5^2*N*m^(-2)*z3
    - 32063/6912*g_3^4*g_4*g_5^2*N*m^(-1)
    - 25/24*g_3^4*g_4*g_5^2*N*m^(-1)*z3
    - 25879/20736*g_3^4*g_4*g_5^2*N
    - 65/96*g_3^4*g_4*g_5^2*N*z3
    + 4663/9216*g_3^4*g_4*g_5^2*N*m
    + 35/192*g_3^4*g_4*g_5^2*N*m*z3
    + 8147/82944*g_3^4*g_4*g_5^2*N*m^2
    + 1/16*g_3^4*g_4*g_5^2*N*m^2*z3
    + 395/10368*g_3^4*g_4*g_5^2*N^2*m^(-1)
    - 395/41472*g_3^4*g_4*g_5^2*N^2
    - 395/82944*g_3^4*g_4*g_5^2*N^2*m
    - 1793/1728*g_3^4*g_4^3*N*m^(-1)
    - 67/48*g_3^4*g_4^3*N*m^(-1)*z3
    + 2131/3888*g_3^4*g_4^3*N
    + 11/16*g_3^4*g_4^3*N*z3
    + 13105/31104*g_3^4*g_4^3*N*m
    + 95/192*g_3^4*g_4^3*N*m*z3
    - 2873/124416*g_3^4*g_4^3*N*m^2
    + 1/192*g_3^4*g_4^3*N*m^2*z3
    - 1051/124416*g_3^4*g_4^3*N*m^3
    - 1139/124416*g_3^4*g_4^3*N^2
    + 1/82944*g_3^4*g_4^3*N^2*m
    + 1/82944*g_3^4*g_4^3*N^2*m^2
    - 293/648*g_3^5*g_4*g_5*N*m^(-2)
    + 2*g_3^5*g_4*g_5*N*m^(-2)*z3
    + 293/864*g_3^5*g_4*g_5*N*m^(-1)
    - 3/2*g_3^5*g_4*g_5*N*m^(-1)*z3
    + 155/1296*g_3^5*g_4*g_5*N
    + 1/2*g_3^5*g_4*g_5*N*z3
    - 67/1152*g_3^5*g_4*g_5*N*m
    - 155/10368*g_3^5*g_4*g_5*N*m^2
    - 1/16*g_3^5*g_4*g_5*N*m^2*z3
    - 157/432*g_3^5*g_4*g_5*N^2*m^(-1)
    + 157/1728*g_3^5*g_4*g_5*N^2
    + 157/3456*g_3^5*g_4*g_5*N^2*m
    + 3475/7776*g_3^6*g_4*N*m^(-2)
    + 1/12*g_3^6*g_4*N*m^(-2)*z3
    - 3475/7776*g_3^6*g_4*N*m^(-1)
    - 1/12*g_3^6*g_4*N*m^(-1)*z3
    - 671/10368*g_3^6*g_4*N
    + 5/16*g_3^6*g_4*N*z3
    - 529/7776*g_3^6*g_4*N*m
    + 7/48*g_3^6*g_4*N*m*z3
    + 4253/62208*g_3^6*g_4*N*m^2
    + 16447/31104*g_3^6*g_4*N^2*m^(-1)
    - 10309/62208*g_3^6*g_4*N^2
    - 6361/62208*g_3^6*g_4*N^2*m
    + 6635/1296*g_2*g_4^2*g_5^4*m^(-2)
    + 3*g_2*g_4^2*g_5^4*m^(-2)*z3
    - 23453/10368*g_2*g_4^2*g_5^4*m^(-1)
    - g_2*g_4^2*g_5^4*m^(-1)*z3
    - 10183/13824*g_2*g_4^2*g_5^4
    - 3/16*g_2*g_4^2*g_5^4*z3
    + 17279/82944*g_2*g_4^2*g_5^4*m
    + 887/20736*g_2*g_4^2*g_5^4*m^2
    - 1/64*g_2*g_4^2*g_5^4*m^2*z3
    - 44179/5184*g_2*g_4^4*g_5^2*m^(-1)
    - 19/4*g_2*g_4^4*g_5^2*m^(-1)*z3
    + 47341/20736*g_2*g_4^4*g_5^2
    + 55/48*g_2*g_4^4*g_5^2*z3
    + 24461/20736*g_2*g_4^4*g_5^2*m
    + 9/16*g_2*g_4^4*g_5^2*m*z3
    - 527/9216*g_2*g_4^4*g_5^2*m^2
    + 1/64*g_2*g_4^4*g_5^2*m^2*z3
    - 527/27648*g_2*g_4^4*g_5^2*m^3
    + 1/192*g_2*g_4^4*g_5^2*m^3*z3
    - 2965/3456*g_2*g_4^6
    + 11/4*g_2*g_4^6*z3
    + 1733/3456*g_2*g_4^6*m
    - 5/8*g_2*g_4^6*m*z3
    + 6931/13824*g_2*g_4^6*m^2
    - 5/8*g_2*g_4^6*m^2*z3
    - 1/6912*g_2*g_4^6*m^3
    - 1/13824*g_2*g_4^6*m^4
    + 29/81*g_2*g_3^2*g_4^2*g_5^2*N*m^(-1)
    - 29/324*g_2*g_3^2*g_4^2*g_5^2*N
    - 29/648*g_2*g_3^2*g_4^2*g_5^2*N*m
    - 833/10368*g_2*g_3^2*g_4^4*N
    + 247/6912*g_2*g_3^2*g_4^4*N*m
    + 247/6912*g_2*g_3^2*g_4^4*N*m^2
    + 23/144*g_2*g_3^3*g_4^2*g_5*N*m^(-1)
    - 23/576*g_2*g_3^3*g_4^2*g_5*N
    - 23/1152*g_2*g_3^3*g_4^2*g_5*N*m
    - 3715/5184*g_2*g_3^4*g_4^2*N*m^(-1)
    + 1/2*g_2*g_3^4*g_4^2*N*m^(-1)*z3
    + 3715/10368*g_2*g_3^4*g_4^2*N
    - 1/4*g_2*g_3^4*g_4^2*N*z3
    + 157/2592*g_2*g_3^4*g_4^2*N*m
    - 11/3456*g_2*g_3^4*g_4^2*N^2
    - 52853/15552*g_2^2*g_4^3*g_5^2*m^(-1)
    - 2*g_2^2*g_4^3*g_5^2*m^(-1)*z3
    + 17513/20736*g_2^2*g_4^3*g_5^2
    + 1/2*g_2^2*g_4^3*g_5^2*z3
    + 26191/62208*g_2^2*g_4^3*g_5^2*m
    + 1/4*g_2^2*g_4^3*g_5^2*m*z3
    + 157/82944*g_2^2*g_4^3*g_5^2*m^2
    + 157/248832*g_2^2*g_4^3*g_5^2*m^3
    + 137491/41472*g_2^2*g_4^5
    - 7/16*g_2^2*g_4^5*z3
    - 13499/62208*g_2^2*g_4^5*m
    + 5/96*g_2^2*g_4^5*m*z3
    - 107989/497664*g_2^2*g_4^5*m^2
    + 5/96*g_2^2*g_4^5*m^2*z3
    + 1/82944*g_2^2*g_4^5*m^3
    + 1/165888*g_2^2*g_4^5*m^4
    - 1193/10368*g_2^2*g_3^2*g_4^3*N
    - 103/31104*g_2^2*g_3^2*g_4^3*N*m
    - 103/31104*g_2^2*g_3^2*g_4^3*N*m^2
    + 41/216*g_2^3*g_4^2*g_5^2*m^(-1)
    - 41/864*g_2^3*g_4^2*g_5^2
    - 41/1728*g_2^3*g_4^2*g_5^2*m
    + 533/648*g_2^3*g_4^4
    + g_2^3*g_4^4*z3
    - 95/5184*g_2^3*g_4^4*m
    - 95/5184*g_2^3*g_4^4*m^2
    + 1/48*g_2^3*g_3^2*g_4^2*N
    + 563/7776*g_2^4*g_4^3
    + 1/2*g_2^4*g_4^3*z3
    + 119/31104*g_2^4*g_4^3*m
    + 119/31104*g_2^4*g_4^3*m^2
    + 2801/10368*g_2^5*g_4^2
    - 1/4*g_2^5*g_4^2*z3
    - 5195/124416*g_2^6*g_4
    + 1/48*g_2^6*g_4*z3
    - 11/18*g_1*g_3^2*g_5^4*N*m^(-2)
    + 95/576*g_1*g_3^2*g_5^4*N*m^(-1)
    + 7/768*g_1*g_3^2*g_5^4*N
    + 67/4608*g_1*g_3^2*g_5^4*N*m
    + 37/4608*g_1*g_3^2*g_5^4*N*m^2
    + 2537/2592*g_1*g_3^2*g_4^2*g_5^2*N*m^(-1)
    + 2*g_1*g_3^2*g_4^2*g_5^2*N*m^(-1)*z3
    - 2207/10368*g_1*g_3^2*g_4^2*g_5^2*N
    - 1/2*g_1*g_3^2*g_4^2*g_5^2*N*z3
    - 1021/10368*g_1*g_3^2*g_4^2*g_5^2*N*m
    - 1/4*g_1*g_3^2*g_4^2*g_5^2*N*m*z3
    - 55/4608*g_1*g_3^2*g_4^2*g_5^2*N*m^2
    - 55/13824*g_1*g_3^2*g_4^2*g_5^2*N*m^3
    + 33/64*g_1*g_3^2*g_4^4*N
    - g_1*g_3^2*g_4^4*N*z3
    - 845/10368*g_1*g_3^2*g_4^4*N*m
    - 845/10368*g_1*g_3^2*g_4^4*N*m^2
    + 971/216*g_1*g_3^3*g_5^3*N*m^(-2)
    + 4*g_1*g_3^3*g_5^3*N*m^(-2)*z3
    - 1681/864*g_1*g_3^3*g_5^3*N*m^(-1)
    - 3/2*g_1*g_3^3*g_5^3*N*m^(-1)*z3
    - 355/576*g_1*g_3^3*g_5^3*N
    - 3/8*g_1*g_3^3*g_5^3*N*z3
    + 1159/6912*g_1*g_3^3*g_5^3*N*m
    + 1/16*g_1*g_3^3*g_5^3*N*m*z3
    + 449/13824*g_1*g_3^3*g_5^3*N*m^2
    - 5509/432*g_1*g_3^3*g_4^2*g_5*N*m^(-1)
    - 25/6*g_1*g_3^3*g_4^2*g_5*N*m^(-1)*z3
    + 1925/576*g_1*g_3^3*g_4^2*g_5*N
    + 23/24*g_1*g_3^3*g_4^2*g_5*N*z3
    + 1477/864*g_1*g_3^3*g_4^2*g_5*N*m
    + 11/24*g_1*g_3^3*g_4^2*g_5*N*m*z3
    - 133/2304*g_1*g_3^3*g_4^2*g_5*N*m^2
    + 1/32*g_1*g_3^3*g_4^2*g_5*N*m^2*z3
    - 133/6912*g_1*g_3^3*g_4^2*g_5*N*m^3
    + 1/96*g_1*g_3^3*g_4^2*g_5*N*m^3*z3
    + 785/216*g_1*g_3^4*g_5^2*N*m^(-2)
    + 2*g_1*g_3^4*g_5^2*N*m^(-2)*z3
    - 125/72*g_1*g_3^4*g_5^2*N*m^(-1)
    - g_1*g_3^4*g_5^2*N*m^(-1)*z3
    - 463/1152*g_1*g_3^4*g_5^2*N
    - 1/8*g_1*g_3^4*g_5^2*N*z3
    + 491/3456*g_1*g_3^4*g_5^2*N*m
    + 1/16*g_1*g_3^4*g_5^2*N*m*z3
    + 89/4608*g_1*g_3^4*g_5^2*N*m^2
    - 47/288*g_1*g_3^4*g_5^2*N^2*m^(-1)
    + 47/1152*g_1*g_3^4*g_5^2*N^2
    + 47/2304*g_1*g_3^4*g_5^2*N^2*m
    - 451/432*g_1*g_3^4*g_4^2*N*m^(-1)
    - 2*g_1*g_3^4*g_4^2*N*m^(-1)*z3
    + 1367/2592*g_1*g_3^4*g_4^2*N
    + g_1*g_3^4*g_4^2*N*z3
    - 199/5184*g_1*g_3^4*g_4^2*N*m
    + 1/2*g_1*g_3^4*g_4^2*N*m*z3
    - 35/10368*g_1*g_3^4*g_4^2*N*m^2
    - 7/10368*g_1*g_3^4*g_4^2*N*m^3
    + 149/864*g_1*g_3^4*g_4^2*N^2
    + 1/216*g_1*g_3^4*g_4^2*N^2*m
    + 1/216*g_1*g_3^4*g_4^2*N^2*m^2
    + 911/432*g_1*g_3^5*g_5*N*m^(-2)
    - 911/576*g_1*g_3^5*g_5*N*m^(-1)
    + 601/864*g_1*g_3^5*g_5*N
    - 97/2304*g_1*g_3^5*g_5*N*m
    - 601/6912*g_1*g_3^5*g_5*N*m^2
    + 31/27*g_1*g_3^5*g_5*N^2*m^(-1)
    - 31/108*g_1*g_3^5*g_5*N^2
    - 31/216*g_1*g_3^5*g_5*N^2*m
    + 713/864*g_1*g_3^6*N*m^(-2)
    - 713/864*g_1*g_3^6*N*m^(-1)
    + 1799/3456*g_1*g_3^6*N
    + 419/1152*g_1*g_3^6*N*m
    - 1/4*g_1*g_3^6*N*m*z3
    + 229/3456*g_1*g_3^6*N*m^2
    - 955/864*g_1*g_3^6*N^2*m^(-1)
    + 577/1728*g_1*g_3^6*N^2
    + 15/64*g_1*g_3^6*N^2*m
    + 25/432*g_1*g_2*g_3^2*g_4*g_5^2*N*m^(-1)
    + g_1*g_2*g_3^2*g_4*g_5^2*N*m^(-1)*z3
    - 25/1728*g_1*g_2*g_3^2*g_4*g_5^2*N
    - 1/4*g_1*g_2*g_3^2*g_4*g_5^2*N*z3
    - 25/3456*g_1*g_2*g_3^2*g_4*g_5^2*N*m
    - 1/8*g_1*g_2*g_3^2*g_4*g_5^2*N*m*z3
    - 647/576*g_1*g_2*g_3^2*g_4^3*N
    - 173/3456*g_1*g_2*g_3^2*g_4^3*N*m
    - 173/3456*g_1*g_2*g_3^2*g_4^3*N*m^2
    - 43/12*g_1*g_2*g_3^3*g_4*g_5*N*m^(-1)
    - 2*g_1*g_2*g_3^3*g_4*g_5*N*m^(-1)*z3
    + 43/48*g_1*g_2*g_3^3*g_4*g_5*N
    + 1/2*g_1*g_2*g_3^3*g_4*g_5*N*z3
    + 43/96*g_1*g_2*g_3^3*g_4*g_5*N*m
    + 1/4*g_1*g_2*g_3^3*g_4*g_5*N*m*z3
    - 5/18*g_1*g_2*g_3^4*g_4*N*m^(-1)
    + 5/36*g_1*g_2*g_3^4*g_4*N
    + 13/72*g_1*g_2*g_3^4*g_4*N*m
    - 1/2*g_1*g_2*g_3^4*g_4*N*m*z3
    + 47/864*g_1*g_2*g_3^4*g_4*N^2
    + 1603/2592*g_1*g_2^2*g_3^2*g_4^2*N
    - 1/2*g_1*g_2^2*g_3^2*g_4^2*N*z3
    + 121/10368*g_1*g_2^2*g_3^2*g_4^2*N*m
    + 121/10368*g_1*g_2^2*g_3^2*g_4^2*N*m^2
    - 11/54*g_1*g_2^3*g_3^2*g_4*N
    + 277/864*g_1^2*g_4^3*g_5^2*N
    - 277/3456*g_1^2*g_4^3*g_5^2*N*m
    - 277/6912*g_1^2*g_4^3*g_5^2*N*m^2
    - 6865/62208*g_1^2*g_4^5*N*m
    + 979/41472*g_1^2*g_4^5*N*m^2
    + 979/41472*g_1^2*g_4^5*N*m^3
    - 44093/10368*g_1^2*g_3^2*g_4*g_5^2*N*m^(-1)
    - 4*g_1^2*g_3^2*g_4*g_5^2*N*m^(-1)*z3
    + 132485/124416*g_1^2*g_3^2*g_4*g_5^2*N
    + g_1^2*g_3^2*g_4*g_5^2*N*z3
    + 3683/6912*g_1^2*g_3^2*g_4*g_5^2*N*m
    + 1/2*g_1^2*g_3^2*g_4*g_5^2*N*m*z3
    - 103/165888*g_1^2*g_3^2*g_4*g_5^2*N*m^2
    - 103/497664*g_1^2*g_3^2*g_4*g_5^2*N*m^3
    + 11165/3456*g_1^2*g_3^2*g_4^3*N
    + 25/12*g_1^2*g_3^2*g_4^3*N*z3
    + 19453/62208*g_1^2*g_3^2*g_4^3*N*m
    - 7/24*g_1^2*g_3^2*g_4^3*N*m*z3
    + 19453/62208*g_1^2*g_3^2*g_4^3*N*m^2
    - 7/24*g_1^2*g_3^2*g_4^3*N*m^2*z3
    - 221/31104*g_1^2*g_3^2*g_4^3*N^2*m
    - 3007/648*g_1^2*g_3^3*g_4*g_5*N*m^(-1)
    - 4*g_1^2*g_3^3*g_4*g_5*N*m^(-1)*z3
    + 2957/2592*g_1^2*g_3^3*g_4*g_5*N
    + g_1^2*g_3^3*g_4*g_5*N*z3
    + 733/1296*g_1^2*g_3^3*g_4*g_5*N*m
    + 1/2*g_1^2*g_3^3*g_4*g_5*N*m*z3
    + 25/3456*g_1^2*g_3^3*g_4*g_5*N*m^2
    + 25/10368*g_1^2*g_3^3*g_4*g_5*N*m^3
    - 6149/2592*g_1^2*g_3^4*g_4*N*m^(-1)
    - 1/8*g_1^2*g_3^4*g_4*N*m^(-1)*z3
    + 9491/7776*g_1^2*g_3^4*g_4*N
    + 1/24*g_1^2*g_3^4*g_4*N*z3
    + 5455/31104*g_1^2*g_3^4*g_4*N*m
    - 1/96*g_1^2*g_3^4*g_4*N*m*z3
    - 653/31104*g_1^2*g_3^4*g_4*N*m^2
    + 1/96*g_1^2*g_3^4*g_4*N*m^2*z3
    - 59/15552*g_1^2*g_3^4*g_4*N*m^3
    - 49163/62208*g_1^2*g_3^4*g_4*N^2
    - 1381/124416*g_1^2*g_3^4*g_4*N^2*m
    - 1381/124416*g_1^2*g_3^4*g_4*N^2*m^2
    + 49/864*g_1^2*g_2*g_4^2*g_5^2*N
    - 49/3456*g_1^2*g_2*g_4^2*g_5^2*N*m
    - 49/6912*g_1^2*g_2*g_4^2*g_5^2*N*m^2
    - 127/1728*g_1^2*g_2*g_4^4*N*m
    - 17/3456*g_1^2*g_2*g_4^4*N*m^2
    - 17/3456*g_1^2*g_2*g_4^4*N*m^3
    - 47/48*g_1^2*g_2*g_3^2*g_5^2*N*m^(-1)
    + 1/2*g_1^2*g_2*g_3^2*g_5^2*N*m^(-1)*z3
    + 47/192*g_1^2*g_2*g_3^2*g_5^2*N
    - 1/8*g_1^2*g_2*g_3^2*g_5^2*N*z3
    + 47/384*g_1^2*g_2*g_3^2*g_5^2*N*m
    - 1/16*g_1^2*g_2*g_3^2*g_5^2*N*m*z3
    + 6911/1296*g_1^2*g_2*g_3^2*g_4^2*N
    + 7/24*g_1^2*g_2*g_3^2*g_4^2*N*z3
    - 1873/10368*g_1^2*g_2*g_3^2*g_4^2*N*m
    + 1/16*g_1^2*g_2*g_3^2*g_4^2*N*m*z3
    - 1873/10368*g_1^2*g_2*g_3^2*g_4^2*N*m^2
    + 1/16*g_1^2*g_2*g_3^2*g_4^2*N*m^2*z3
    - 11/1728*g_1^2*g_2*g_3^2*g_4^2*N^2*m
    + 25/24*g_1^2*g_2*g_3^3*g_5*N*m^(-1)
    - 2*g_1^2*g_2*g_3^3*g_5*N*m^(-1)*z3
    - 25/96*g_1^2*g_2*g_3^3*g_5*N
    + 1/2*g_1^2*g_2*g_3^3*g_5*N*z3
    - 25/192*g_1^2*g_2*g_3^3*g_5*N*m
    + 1/4*g_1^2*g_2*g_3^3*g_5*N*m*z3
    - 505/864*g_1^2*g_2*g_3^4*N*m^(-1)
    + 505/1728*g_1^2*g_2*g_3^4*N
    + 433/1728*g_1^2*g_2*g_3^4*N*m
    - 1/4*g_1^2*g_2*g_3^4*N*m*z3
    - 5/32*g_1^2*g_2*g_3^4*N^2
    - 11011/62208*g_1^2*g_2^2*g_4^3*N*m
    + 1/41472*g_1^2*g_2^2*g_4^3*N*m^2
    + 1/41472*g_1^2*g_2^2*g_4^3*N*m^3
    + 949/1728*g_1^2*g_2^2*g_3^2*g_4*N
    + 3/2*g_1^2*g_2^2*g_3^2*g_4*N*z3
    - 49/62208*g_1^2*g_2^2*g_3^2*g_4*N*m
    - 49/62208*g_1^2*g_2^2*g_3^2*g_4*N*m^2
    - 125/5184*g_1^2*g_2^3*g_4^2*N*m
    + 19/216*g_1^2*g_2^3*g_3^2*N
    + 119/15552*g_1^2*g_2^4*g_4*N*m
    + 115/864*g_1^3*g_4^2*g_5^2*N
    - 115/3456*g_1^3*g_4^2*g_5^2*N*m
    - 115/6912*g_1^3*g_4^2*g_5^2*N*m^2
    - 125/576*g_1^3*g_4^4*N*m
    + 23/3456*g_1^3*g_4^4*N*m^2
    + 23/3456*g_1^3*g_4^4*N*m^3
    + 25/72*g_1^3*g_3^2*g_5^2*N*m^(-1)
    - 25/288*g_1^3*g_3^2*g_5^2*N
    - 25/576*g_1^3*g_3^2*g_5^2*N*m
    + 109/108*g_1^3*g_3^2*g_4^2*N
    + 2*g_1^3*g_3^2*g_4^2*N*z3
    - 149/2592*g_1^3*g_3^2*g_4^2*N*m
    - 149/2592*g_1^3*g_3^2*g_4^2*N*m^2
    + 55/432*g_1^3*g_3^2*g_4^2*N^2*m
    - 505/216*g_1^3*g_3^3*g_5*N*m^(-1)
    + 505/864*g_1^3*g_3^3*g_5*N
    + 505/1728*g_1^3*g_3^3*g_5*N*m
    - 713/432*g_1^3*g_3^4*N*m^(-1)
    + 713/864*g_1^3*g_3^4*N
    + 5/144*g_1^3*g_3^4*N*m
    + 7/8*g_1^3*g_3^4*N^2
    + 5/81*g_1^3*g_2*g_4^3*N*m
    - 1/2*g_1^3*g_2*g_4^3*N*m*z3
    + 1/216*g_1^3*g_2*g_4^3*N*m^2
    + 1/216*g_1^3*g_2*g_4^3*N*m^3
    - 29/324*g_1^3*g_2*g_3^2*g_4*N
    + 2*g_1^3*g_2*g_3^2*g_4*N*z3
    - 7/1296*g_1^3*g_2*g_3^2*g_4*N*m
    - 7/1296*g_1^3*g_2*g_3^2*g_4*N*m^2
    + 47/432*g_1^3*g_2*g_3^2*g_4*N^2*m
    - 37/864*g_1^3*g_2^2*g_4^2*N*m
    + 275/432*g_1^3*g_2^2*g_3^2*N
    - 65/5184*g_1^3*g_2^3*g_4*N*m
    + 1271/6912*g_1^4*g_4^3*N*m
    + g_1^4*g_4^3*N*m*z3
    - 103/124416*g_1^4*g_4^3*N*m^2
    - 103/124416*g_1^4*g_4^3*N*m^3
    - 43/15552*g_1^4*g_4^3*N^2*m^2
    + 505/216*g_1^4*g_3^2*g_4*N
    - 535/7776*g_1^4*g_3^2*g_4*N*m
    + 1/24*g_1^4*g_3^2*g_4*N*m*z3
    - 535/7776*g_1^4*g_3^2*g_4*N*m^2
    + 1/24*g_1^4*g_3^2*g_4*N*m^2*z3
    - 17959/31104*g_1^4*g_3^2*g_4*N^2*m
    + 163/162*g_1^4*g_2*g_4^2*N*m
    - 3/4*g_1^4*g_2*g_4^2*N*m*z3
    - 11/1152*g_1^4*g_2*g_4^2*N^2*m^2
    + 203/432*g_1^4*g_2*g_3^2*N
    - 113/864*g_1^4*g_2*g_3^2*N^2*m
    - 4441/20736*g_1^4*g_2^2*g_4*N*m
    + 5/48*g_1^4*g_2^2*g_4*N*m*z3
    + 1/41472*g_1^4*g_2^2*g_4*N^2*m^2
    - 25/144*g_1^5*g_4^2*N*m
    + 47/864*g_1^5*g_4^2*N^2*m^2
    + 713/864*g_1^5*g_3^2*N
    + 199/864*g_1^5*g_3^2*N^2*m
    + 11/1296*g_1^5*g_2*g_4*N*m
    + 1/108*g_1^5*g_2*g_4*N^2*m^2
    - 535/7776*g_1^6*g_4*N*m
    + 1/24*g_1^6*g_4*N*m*z3
    - 1381/62208*g_1^6*g_4*N^2*m^2 )

 - 1/2*g_4*ep;

beta_g5 :=

+ ( - 5/4*g_5^3*m^(-1)
    + 3/16*g_5^3
    + 1/32*g_5^3*m
    + 5/4*g_4^2*g_5
    - 1/8*g_3^2*g_5*N
    + 1/2*g_3^3*N )

+ ( - 335/72*g_5^5*m^(-2)
    + 397/288*g_5^5*m^(-1)
    + 41/384*g_5^5
    - 85/2304*g_5^5*m
    - 5/4608*g_5^5*m^2
    + 135/16*g_4^2*g_5^3*m^(-1)
    - 275/192*g_4^2*g_5^3
    - 145/384*g_4^2*g_5^3*m
    - 809/288*g_4^4*g_5
    + 31/576*g_4^4*g_5*m
    + 31/576*g_4^4*g_5*m^2
    - 13/36*g_3^2*g_5^3*N*m^(-1)
    + 31/576*g_3^2*g_5^3*N
    + 5/576*g_3^2*g_5^3*N*m
    + 73/288*g_3^2*g_4^2*g_5*N
    + 19/24*g_3^3*g_5^2*N*m^(-1)
    - 5/48*g_3^3*g_5^2*N
    - 1/192*g_3^3*g_5^2*N*m
    - 3/8*g_3^3*g_4^2*N
    + 323/144*g_3^4*g_5*N*m^(-1)
    - 161/288*g_3^4*g_5*N
    - 19/144*g_3^4*g_5*N*m
    + 1/12*g_3^5*N*m^(-1)
    - 1/24*g_3^5*N
    + 7/48*g_3^5*N*m
    - 13/12*g_2*g_4^3*g_5
    + 31/288*g_2^2*g_4^2*g_5
    - 5/12*g_1*g_3^2*g_4*g_5*N
    - 9/4*g_1*g_3^3*g_4*N
    + 31/288*g_1^2*g_4^2*g_5*N*m
    + 1/144*g_1^2*g_3^2*g_5*N
    - 1/12*g_1^2*g_3^3*N )

+ ( - 144889/5184*g_5^7*m^(-3)
    - 53/4*g_5^7*m^(-3)*z3
    + 10645/864*g_5^7*m^(-2)
    + 79/16*g_5^7*m^(-2)*z3
    - 11/384*g_5^7*m^(-1)
    - 23/32*g_5^7*m^(-1)*z3
    - 158879/331776*g_5^7
    + 5/256*g_5^7*z3
    + 815/27648*g_5^7*m
    + 63/1024*g_5^7*m*z3
    + 359/73728*g_5^7*m^2
    + 3/2048*g_5^7*m^2*z3
    + 211/2654208*g_5^7*m^3
    + 13687/192*g_4^2*g_5^5*m^(-2)
    + 69/2*g_4^2*g_5^5*m^(-2)*z3
    - 80669/3456*g_4^2*g_5^5*m^(-1)
    - 19/2*g_4^2*g_5^5*m^(-1)*z3
    - 33289/9216*g_4^2*g_5^5
    - 3/16*g_4^2*g_5^5*z3
    + 8021/9216*g_4^2*g_5^5*m
    + 15/128*g_4^2*g_5^5*m*z3
    + 8423/110592*g_4^2*g_5^5*m^2
    - 1/32*g_4^2*g_5^5*m^2*z3
    - 9307/192*g_4^4*g_5^3*m^(-1)
    - 97/4*g_4^4*g_5^3*m^(-1)*z3
    + 98063/10368*g_4^4*g_5^3
    + 67/16*g_4^4*g_5^3*z3
    + 46469/13824*g_4^4*g_5^3*m
    + 37/32*g_4^4*g_5^3*m*z3
    - 1039/27648*g_4^4*g_5^3*m^2
    - 5/82944*g_4^4*g_5^3*m^3
    + 172567/20736*g_4^6*g_5
    + 15/4*g_4^6*g_5*z3
    - 19/256*g_4^6*g_5*m
    - 1/4*g_4^6*g_5*m*z3
    - 6341/82944*g_4^6*g_5*m^2
    - 1/4*g_4^6*g_5*m^2*z3
    - 185/41472*g_4^6*g_5*m^3
    - 185/82944*g_4^6*g_5*m^4
    - 17153/10368*g_3^2*g_5^5*N*m^(-2)
    + 19915/41472*g_3^2*g_5^5*N*m^(-1)
    + 199/6912*g_3^2*g_5^5*N
    - 3985/331776*g_3^2*g_5^5*N*m
    - 35/663552*g_3^2*g_5^5*N*m^2
    + 4217/1728*g_3^2*g_4^2*g_5^3*N*m^(-1)
    - 1481/3456*g_3^2*g_4^2*g_5^3*N
    - 569/4608*g_3^2*g_4^2*g_5^3*N*m
    - 5029/6912*g_3^2*g_4^4*g_5*N
    + 331/13824*g_3^2*g_4^4*g_5*N*m
    + 331/13824*g_3^2*g_4^4*g_5*N*m^2
    - 1219/864*g_3^3*g_5^4*N*m^(-2)
    - 5*g_3^3*g_5^4*N*m^(-2)*z3
    + 2285/3456*g_3^3*g_5^4*N*m^(-1)
    + 3/2*g_3^3*g_5^4*N*m^(-1)*z3
    + 295/1152*g_3^3*g_5^4*N
    + 1/8*g_3^3*g_5^4*N*z3
    - 553/13824*g_3^3*g_5^4*N*m
    - 3/64*g_3^3*g_5^4*N*m*z3
    - 535/55296*g_3^3*g_5^4*N*m^2
    + 1685/864*g_3^3*g_4^2*g_5^2*N*m^(-1)
    + 9/2*g_3^3*g_4^2*g_5^2*N*m^(-1)*z3
    - 49/108*g_3^3*g_4^2*g_5^2*N
    - 3/4*g_3^3*g_4^2*g_5^2*N*z3
    - 1451/6912*g_3^3*g_4^2*g_5^2*N*m
    - 3/16*g_3^3*g_4^2*g_5^2*N*m*z3
    - 61/192*g_3^3*g_4^4*N
    + 47/1152*g_3^3*g_4^4*N*m
    + 47/1152*g_3^3*g_4^4*N*m^2
    + 72311/3456*g_3^4*g_5^3*N*m^(-2)
    + 35/4*g_3^4*g_5^3*N*m^(-2)*z3
    - 113407/13824*g_3^4*g_5^3*N*m^(-1)
    - 5/2*g_3^4*g_5^3*N*m^(-1)*z3
    - 583/768*g_3^4*g_5^3*N
    - 29/64*g_3^4*g_5^3*N*z3
    + 17407/55296*g_3^4*g_5^3*N*m
    + 23/128*g_3^4*g_5^3*N*m*z3
    + 2827/55296*g_3^4*g_5^3*N*m^2
    + 395/6912*g_3^4*g_5^3*N^2*m^(-1)
    - 263/27648*g_3^4*g_5^3*N^2
    - 131/55296*g_3^4*g_5^3*N^2*m
    - 14585/1296*g_3^4*g_4^2*g_5*N*m^(-1)
    - 25/4*g_3^4*g_4^2*g_5*N*m^(-1)*z3
    + 1997/648*g_3^4*g_4^2*g_5*N
    + 5/4*g_3^4*g_4^2*g_5*N*z3
    + 3973/5184*g_3^4*g_4^2*g_5*N*m
    + 3/4*g_3^4*g_4^2*g_5*N*m*z3
    - 581/20736*g_3^4*g_4^2*g_5*N^2
    + 1247/432*g_3^5*g_5^2*N*m^(-2)
    + 6*g_3^5*g_5^2*N*m^(-2)*z3
    - 173/144*g_3^5*g_5^2*N*m^(-1)
    - 3*g_3^5*g_5^2*N*m^(-1)*z3
    + 53/432*g_3^5*g_5^2*N
    + 15/8*g_3^5*g_5^2*N*z3
    - 3/256*g_3^5*g_5^2*N*m
    - 3/32*g_3^5*g_5^2*N*m*z3
    - 869/13824*g_3^5*g_5^2*N*m^2
    - 455/576*g_3^5*g_5^2*N^2*m^(-1)
    + 157/1152*g_3^5*g_5^2*N^2
    + 173/4608*g_3^5*g_5^2*N^2*m
    - 595/432*g_3^5*g_4^2*N*m^(-1)
    + 595/864*g_3^5*g_4^2*N
    + 229/864*g_3^5*g_4^2*N*m
    - 3/4*g_3^5*g_4^2*N*m*z3
    + 47/288*g_3^5*g_4^2*N^2
    + 7961/2592*g_3^6*g_5*N*m^(-2)
    + 1/8*g_3^6*g_5*N*m^(-2)*z3
    - 5837/2592*g_3^6*g_5*N*m^(-1)
    - 1/8*g_3^6*g_5*N*m^(-1)*z3
    + 3779/3456*g_3^6*g_5*N
    + 27/32*g_3^6*g_5*N*z3
    - 1681/5184*g_3^6*g_5*N*m
    + 7/32*g_3^6*g_5*N*m*z3
    + 95/41472*g_3^6*g_5*N*m^2
    + 48091/20736*g_3^6*g_5*N^2*m^(-1)
    - 19237/41472*g_3^6*g_5*N^2
    - 6361/41472*g_3^6*g_5*N^2*m
    + 713/864*g_3^7*N*m^(-2)
    - 713/864*g_3^7*N*m^(-1)
    + 1055/1152*g_3^7*N
    + 737/1728*g_3^7*N*m
    - 3/8*g_3^7*N*m*z3
    + 43/1728*g_3^7*N*m^2
    - 143/108*g_3^7*N^2*m^(-1)
    + 577/1728*g_3^7*N^2
    + 319/1728*g_3^7*N^2*m
    - 4673/432*g_2*g_4^3*g_5^3*m^(-1)
    - 5*g_2*g_4^3*g_5^3*m^(-1)*z3
    + 6655/3456*g_2*g_4^3*g_5^3
    + 5/8*g_2*g_4^3*g_5^3*z3
    + 991/1728*g_2*g_4^3*g_5^3*m
    + 14387/3456*g_2*g_4^5*g_5
    + 3*g_2*g_4^5*g_5*z3
    - 569/2304*g_2*g_4^5*g_5*m
    - 569/2304*g_2*g_4^5*g_5*m^2
    - 11/288*g_2*g_3^2*g_4^3*g_5*N
    - 11/24*g_2*g_3^3*g_4^3*N
    - 1/2*g_2*g_3^3*g_4^3*N*z3
    + 163/288*g_2^2*g_4^2*g_5^3*m^(-1)
    - 461/6912*g_2^2*g_4^2*g_5^3
    + 7/1728*g_2^2*g_4^2*g_5^3*m
    + 2731/864*g_2^2*g_4^4*g_5
    + 7/4*g_2^2*g_4^4*g_5*z3
    + 521/20736*g_2^2*g_4^4*g_5*m
    + 521/20736*g_2^2*g_4^4*g_5*m^2
    - 419/20736*g_2^2*g_3^2*g_4^2*g_5*N
    + 47/576*g_2^2*g_3^3*g_4^2*N
    - 803/3456*g_2^3*g_4^3*g_5
    - 1/2*g_2^3*g_4^3*g_5*z3
    - 59/2304*g_2^4*g_4^2*g_5
    + 391/864*g_1*g_3^2*g_4*g_5^3*N*m^(-1)
    + 9/2*g_1*g_3^2*g_4*g_5^3*N*m^(-1)*z3
    - 895/3456*g_1*g_3^2*g_4*g_5^3*N
    - 3/4*g_1*g_3^2*g_4*g_5^3*N*z3
    - 1399/6912*g_1*g_3^2*g_4*g_5^3*N*m
    - 3/16*g_1*g_3^2*g_4*g_5^3*N*m*z3
    - 263/1728*g_1*g_3^2*g_4^3*g_5*N
    - 3*g_1*g_3^2*g_4^3*g_5*N*z3
    + 37/3456*g_1*g_3^2*g_4^3*g_5*N*m
    + 37/3456*g_1*g_3^2*g_4^3*g_5*N*m^2
    - 511/18*g_1*g_3^3*g_4*g_5^2*N*m^(-1)
    - 19/2*g_1*g_3^3*g_4*g_5^2*N*m^(-1)*z3
    + 3035/576*g_1*g_3^3*g_4*g_5^2*N
    + 5/4*g_1*g_3^3*g_4*g_5^2*N*z3
    + 991/576*g_1*g_3^3*g_4*g_5^2*N*m
    + 1/16*g_1*g_3^3*g_4*g_5^2*N*m*z3
    + 2227/288*g_1*g_3^3*g_4^3*N
    + 3/2*g_1*g_3^3*g_4^3*N*z3
    - 113/576*g_1*g_3^3*g_4^3*N*m
    - 113/576*g_1*g_3^3*g_4^3*N*m^2
    - 1757/432*g_1*g_3^4*g_4*g_5*N*m^(-1)
    - 12*g_1*g_3^4*g_4*g_5*N*m^(-1)*z3
    + 677/864*g_1*g_3^4*g_4*g_5*N
    + 3*g_1*g_3^4*g_4*g_5*N*z3
    - 227/1728*g_1*g_3^4*g_4*g_5*N*m
    + 17/48*g_1*g_3^4*g_4*g_5*N^2
    - 911/288*g_1*g_3^5*g_4*N*m^(-1)
    + 911/576*g_1*g_3^5*g_4*N
    - 79/576*g_1*g_3^5*g_4*N*m
    - 3/4*g_1*g_3^5*g_4*N*m*z3
    - 383/288*g_1*g_3^5*g_4*N^2
    - 149/576*g_1*g_2*g_3^2*g_4^2*g_5*N
    + 29/16*g_1*g_2*g_3^3*g_4^2*N
    + 3*g_1*g_2*g_3^3*g_4^2*N*z3
    + 55/288*g_1*g_2^2*g_3^2*g_4*g_5*N
    - 113/288*g_1*g_2^2*g_3^3*g_4*N
    + 163/288*g_1^2*g_4^2*g_5^3*N
    - 461/6912*g_1^2*g_4^2*g_5^3*N*m
    + 7/1728*g_1^2*g_4^2*g_5^3*N*m^2
    - 1513/5184*g_1^2*g_4^4*g_5*N*m
    - 185/20736*g_1^2*g_4^4*g_5*N*m^2
    - 185/20736*g_1^2*g_4^4*g_5*N*m^3
    - 103/648*g_1^2*g_3^2*g_5^3*N*m^(-1)
    + 533/20736*g_1^2*g_3^2*g_5^3*N
    + 121/20736*g_1^2*g_3^2*g_5^3*N*m
    + 180475/20736*g_1^2*g_3^2*g_4^2*g_5*N
    + 15/4*g_1^2*g_3^2*g_4^2*g_5*N*z3
    + 107/4608*g_1^2*g_3^2*g_4^2*g_5*N*m
    + 107/4608*g_1^2*g_3^2*g_4^2*g_5*N*m^2
    - 419/20736*g_1^2*g_3^2*g_4^2*g_5*N^2*m
    + 703/432*g_1^2*g_3^3*g_5^2*N*m^(-1)
    - 239/864*g_1^2*g_3^3*g_5^2*N
    - 253/3456*g_1^2*g_3^3*g_5^2*N*m
    + 5/54*g_1^2*g_3^3*g_4^2*N
    + 6*g_1^2*g_3^3*g_4^2*N*z3
    + 5/864*g_1^2*g_3^3*g_4^2*N*m
    + 5/864*g_1^2*g_3^3*g_4^2*N*m^2
    + 47/576*g_1^2*g_3^3*g_4^2*N^2*m
    - 2005/648*g_1^2*g_3^4*g_5*N*m^(-1)
    - 1/4*g_1^2*g_3^4*g_5*N*m^(-1)*z3
    + 3475/5184*g_1^2*g_3^4*g_5*N
    + 1/8*g_1^2*g_3^4*g_5*N*z3
    + 3359/10368*g_1^2*g_3^4*g_5*N*m
    - 341/576*g_1^2*g_3^4*g_5*N^2
    - 713/432*g_1^2*g_3^5*N*m^(-1)
    + 713/864*g_1^2*g_3^5*N
    - 623/1728*g_1^2*g_3^5*N*m
    + 21/16*g_1^2*g_3^5*N^2
    - 1121/3456*g_1^2*g_2*g_4^3*g_5*N*m
    + 281/288*g_1^2*g_2*g_3^2*g_4*g_5*N
    - 5/4*g_1^2*g_2*g_3^2*g_4*g_5*N*z3
    + 15/8*g_1^2*g_2*g_3^3*g_4*N
    + 521/10368*g_1^2*g_2^2*g_4^2*g_5*N*m
    - 103/20736*g_1^2*g_2^2*g_3^2*g_5*N
    + 5/432*g_1^2*g_2^2*g_3^3*N
    + 53/576*g_1^3*g_4^3*g_5*N*m
    - 1/2*g_1^3*g_4^3*g_5*N*m*z3
    - 239/216*g_1^3*g_3^2*g_4*g_5*N
    + 55/288*g_1^3*g_3^2*g_4*g_5*N^2*m
    + 505/144*g_1^3*g_3^3*g_4*N
    - 113/288*g_1^3*g_3^3*g_4*N^2*m
    - 293/1728*g_1^3*g_2*g_4^2*g_5*N*m
    + 25/432*g_1^3*g_2*g_3^2*g_5*N
    - 11/96*g_1^3*g_2*g_3^3*N
    + 533/10368*g_1^4*g_4^2*g_5*N*m
    - 185/20736*g_1^4*g_4^2*g_5*N^2*m^2
    - 535/2592*g_1^4*g_3^2*g_5*N
    + 1/8*g_1^4*g_3^2*g_5*N*z3
    - 103/20736*g_1^4*g_3^2*g_5*N^2*m
    + 713/864*g_1^4*g_3^3*N
    + 5/432*g_1^4*g_3^3*N^2*m )

 - 1/2*g_5*ep;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                         Mass operator mixing matrix

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

gamma_11mass :=

+ ( - 1/3*g_3^2*m^(-1)
    + 1/6*g_3^2
    + 1/6*g_3^2*m
    + 1/3*g_1^2 )

+ ( + 5/108*g_3^2*g_5^2*m^(-2)
    - 5/144*g_3^2*g_5^2*m^(-1)
    - 5/216*g_3^2*g_5^2
    + 5/576*g_3^2*g_5^2*m
    + 5/1728*g_3^2*g_5^2*m^2
    - 5/108*g_3^2*g_4^2*m^(-1)
    + 5/216*g_3^2*g_4^2
    + 5/216*g_3^2*g_4^2*m
    - 5/18*g_3^3*g_5*m^(-2)
    + 5/24*g_3^3*g_5*m^(-1)
    + 5/36*g_3^3*g_5
    - 5/96*g_3^3*g_5*m
    - 5/288*g_3^3*g_5*m^2
    - 67/108*g_3^4*m^(-2)
    + 67/108*g_3^4*m^(-1)
    + 7/48*g_3^4
    - 65/432*g_3^4*m
    + 1/216*g_3^4*m^2
    + 11/108*g_3^4*N*m^(-1)
    - 11/216*g_3^4*N
    - 11/216*g_3^4*N*m
    + 5/12*g_1*g_3^2*g_4*m^(-1)
    - 5/24*g_1*g_3^2*g_4
    - 5/24*g_1*g_3^2*g_4*m
    - 5/216*g_1^2*g_4^2
    + 5/432*g_1^2*g_4^2*m
    + 5/432*g_1^2*g_4^2*m^2
    + 67/54*g_1^2*g_3^2*m^(-1)
    - 67/108*g_1^2*g_3^2
    - 67/108*g_1^2*g_3^2*m
    + 5/216*g_1^2*g_2^2
    - 5/36*g_1^3*g_2
    - 67/108*g_1^4
    - 11/108*g_1^4*N*m )

+ ( + 5/108*g_3^2*g_5^4*m^(-3)
    - 197/5184*g_3^2*g_5^4*m^(-2)
    - 377/20736*g_3^2*g_5^4*m^(-1)
    + 175/20736*g_3^2*g_5^4
    + 85/82944*g_3^2*g_5^4*m
    + 11/41472*g_3^2*g_5^4*m^2
    + 13/82944*g_3^2*g_5^4*m^3
    - 89/972*g_3^2*g_4^2*g_5^2*m^(-2)
    + 89/1296*g_3^2*g_4^2*g_5^2*m^(-1)
    + 89/1944*g_3^2*g_4^2*g_5^2
    - 89/5184*g_3^2*g_4^2*g_5^2*m
    - 89/15552*g_3^2*g_4^2*g_5^2*m^2
    + 73/2592*g_3^2*g_4^4*m^(-1)
    - 43/1944*g_3^2*g_4^4
    - 563/31104*g_3^2*g_4^4*m
    + 125/15552*g_3^2*g_4^4*m^2
    + 125/31104*g_3^2*g_4^4*m^3
    + 649/648*g_3^3*g_5^3*m^(-3)
    - 4847/5184*g_3^3*g_5^3*m^(-2)
    - 8741/20736*g_3^3*g_5^3*m^(-1)
    + 839/2592*g_3^3*g_5^3
    + 4765/82944*g_3^3*g_5^3*m
    - 1865/82944*g_3^3*g_5^3*m^2
    - 19/5184*g_3^3*g_5^3*m^3
    - 649/648*g_3^3*g_4^2*g_5*m^(-2)
    + 649/864*g_3^3*g_4^2*g_5*m^(-1)
    + 649/1296*g_3^3*g_4^2*g_5
    - 649/3456*g_3^3*g_4^2*g_5*m
    - 649/10368*g_3^3*g_4^2*g_5*m^2
    - 19003/3888*g_3^4*g_5^2*m^(-3)
    + 4/3*g_3^4*g_5^2*m^(-3)*z3
    + 75521/15552*g_3^4*g_5^2*m^(-2)
    - 4/3*g_3^4*g_5^2*m^(-2)*z3
    + 28549/15552*g_3^4*g_5^2*m^(-1)
    - 5/12*g_3^4*g_5^2*m^(-1)*z3
    - 53657/31104*g_3^4*g_5^2
    + 5/12*g_3^4*g_5^2*z3
    - 13973/62208*g_3^4*g_5^2*m
    + 1/48*g_3^4*g_5^2*m*z3
    + 31793/248832*g_3^4*g_5^2*m^2
    - 1/48*g_3^4*g_5^2*m^2*z3
    + 4427/248832*g_3^4*g_5^2*m^3
    + 1963/3888*g_3^4*g_5^2*N*m^(-2)
    - 1963/5184*g_3^4*g_5^2*N*m^(-1)
    - 1963/7776*g_3^4*g_5^2*N
    + 1963/20736*g_3^4*g_5^2*N*m
    + 1963/62208*g_3^4*g_5^2*N*m^2
    + 8765/7776*g_3^4*g_4^2*m^(-2)
    - 1/3*g_3^4*g_4^2*m^(-2)*z3
    - 8765/7776*g_3^4*g_4^2*m^(-1)
    + 1/3*g_3^4*g_4^2*m^(-1)*z3
    - 5873/10368*g_3^4*g_4^2
    + 1/12*g_3^4*g_4^2*z3
    + 1649/3888*g_3^4*g_4^2*m
    - 1/12*g_3^4*g_4^2*m*z3
    + 4427/31104*g_3^4*g_4^2*m^2
    - 781/2592*g_3^4*g_4^2*N*m^(-1)
    + 781/5184*g_3^4*g_4^2*N
    + 781/5184*g_3^4*g_4^2*N*m
    + 247/648*g_3^5*g_5*m^(-3)
    - 2*g_3^5*g_5*m^(-3)*z3
    - 1235/2592*g_3^5*g_5*m^(-2)
    + 5/2*g_3^5*g_5*m^(-2)*z3
    - 2741/5184*g_3^5*g_5*m^(-1)
    + 1/4*g_3^5*g_5*m^(-1)*z3
    + 2735/5184*g_3^5*g_5
    - 7/8*g_3^5*g_5*z3
    + 4741/20736*g_3^5*g_5*m
    + 1/16*g_3^5*g_5*m*z3
    - 4235/41472*g_3^5*g_5*m^2
    + 1/16*g_3^5*g_5*m^2*z3
    - 1247/41472*g_3^5*g_5*m^3
    + 251/864*g_3^5*g_5*N*m^(-2)
    - g_3^5*g_5*N*m^(-2)*z3
    - 251/1152*g_3^5*g_5*N*m^(-1)
    + 3/4*g_3^5*g_5*N*m^(-1)*z3
    - 251/1728*g_3^5*g_5*N
    + 1/2*g_3^5*g_5*N*z3
    + 251/4608*g_3^5*g_5*N*m
    - 3/16*g_3^5*g_5*N*m*z3
    + 251/13824*g_3^5*g_5*N*m^2
    - 1/16*g_3^5*g_5*N*m^2*z3
    - 7855/3888*g_3^6*m^(-3)
    - 1/6*g_3^6*m^(-3)*z3
    + 7855/2592*g_3^6*m^(-2)
    + 1/4*g_3^6*m^(-2)*z3
    - 3313/5184*g_3^6*m^(-1)
    - 5/8*g_3^6*m^(-1)*z3
    - 25877/31104*g_3^6
    + 3/16*g_3^6*z3
    + 3617/10368*g_3^6*m
    + 1/3*g_3^6*m*z3
    + 947/10368*g_3^6*m^2
    + 1/48*g_3^6*m^2*z3
    + 643/31104*g_3^6*m^3
    - 1747/7776*g_3^6*N*m^(-2)
    + 2*g_3^6*N*m^(-2)*z3
    + 3755/15552*g_3^6*N*m^(-1)
    - 3/2*g_3^6*N*m^(-1)*z3
    - 931/10368*g_3^6*N
    - g_3^6*N*z3
    + 263/62208*g_3^6*N*m
    + 3/8*g_3^6*N*m*z3
    + 4279/62208*g_3^6*N*m^2
    + 1/8*g_3^6*N*m^2*z3
    - 803/15552*g_3^6*N^2*m^(-1)
    + 803/31104*g_3^6*N^2
    + 803/31104*g_3^6*N^2*m
    + 43/1296*g_2*g_3^2*g_4^3*m^(-1)
    - 43/2592*g_2*g_3^2*g_4^3
    - 43/2592*g_2*g_3^2*g_4^3*m
    - 125/7776*g_2^2*g_3^2*g_4^2*m^(-1)
    + 125/15552*g_2^2*g_3^2*g_4^2
    + 125/15552*g_2^2*g_3^2*g_4^2*m
    - 649/648*g_1*g_3^2*g_4*g_5^2*m^(-2)
    + 649/864*g_1*g_3^2*g_4*g_5^2*m^(-1)
    + 649/1296*g_1*g_3^2*g_4*g_5^2
    - 649/3456*g_1*g_3^2*g_4*g_5^2*m
    - 649/10368*g_1*g_3^2*g_4*g_5^2*m^2
    + 953/1728*g_1*g_3^2*g_4^3*m^(-1)
    - 649/2592*g_1*g_3^2*g_4^3
    - 5455/20736*g_1*g_3^2*g_4^3*m
    - 263/10368*g_1*g_3^2*g_4^3*m^2
    - 263/20736*g_1*g_3^2*g_4^3*m^3
    + 361/36*g_1*g_3^3*g_4*g_5*m^(-2)
    - 8/3*g_1*g_3^3*g_4*g_5*m^(-2)*z3
    - 361/48*g_1*g_3^3*g_4*g_5*m^(-1)
    + 2*g_1*g_3^3*g_4*g_5*m^(-1)*z3
    - 361/72*g_1*g_3^3*g_4*g_5
    + 4/3*g_1*g_3^3*g_4*g_5*z3
    + 361/192*g_1*g_3^3*g_4*g_5*m
    - 1/2*g_1*g_3^3*g_4*g_5*m*z3
    + 361/576*g_1*g_3^3*g_4*g_5*m^2
    - 1/6*g_1*g_3^3*g_4*g_5*m^2*z3
    - 247/432*g_1*g_3^4*g_4*m^(-2)
    + 3*g_1*g_3^4*g_4*m^(-2)*z3
    + 247/432*g_1*g_3^4*g_4*m^(-1)
    - 3*g_1*g_3^4*g_4*m^(-1)*z3
    + 1243/1728*g_1*g_3^4*g_4
    - 5/4*g_1*g_3^4*g_4*z3
    - 745/1728*g_1*g_3^4*g_4*m
    + g_1*g_3^4*g_4*m*z3
    - 83/288*g_1*g_3^4*g_4*m^2
    + 1/4*g_1*g_3^4*g_4*m^2*z3
    - 251/864*g_1*g_3^4*g_4*N*m^(-1)
    + g_1*g_3^4*g_4*N*m^(-1)*z3
    + 251/1728*g_1*g_3^4*g_4*N
    - 1/2*g_1*g_3^4*g_4*N*z3
    + 251/1728*g_1*g_3^4*g_4*N*m
    - 1/2*g_1*g_3^4*g_4*N*m*z3
    + 115/288*g_1*g_2*g_3^2*g_4^2*m^(-1)
    - 115/576*g_1*g_2*g_3^2*g_4^2
    - 115/576*g_1*g_2*g_3^2*g_4^2*m
    + 263/5184*g_1*g_2^2*g_3^2*g_4*m^(-1)
    - 263/10368*g_1*g_2^2*g_3^2*g_4
    - 263/10368*g_1*g_2^2*g_3^2*g_4*m
    - 1/972*g_1^2*g_4^2*g_5^2*m^(-1)
    + 1/1296*g_1^2*g_4^2*g_5^2
    + 1/1944*g_1^2*g_4^2*g_5^2*m
    - 1/5184*g_1^2*g_4^2*g_5^2*m^2
    - 1/15552*g_1^2*g_4^2*g_5^2*m^3
    - 95/5184*g_1^2*g_4^4
    + 41/3888*g_1^2*g_4^4*m
    + 613/62208*g_1^2*g_4^4*m^2
    - 43/31104*g_1^2*g_4^4*m^3
    - 43/62208*g_1^2*g_4^4*m^4
    - 491/3888*g_1^2*g_3^2*g_5^2*m^(-2)
    + 491/5184*g_1^2*g_3^2*g_5^2*m^(-1)
    + 491/7776*g_1^2*g_3^2*g_5^2
    - 491/20736*g_1^2*g_3^2*g_5^2*m
    - 491/62208*g_1^2*g_3^2*g_5^2*m^2
    - 38497/7776*g_1^2*g_3^2*g_4^2*m^(-1)
    + 4/3*g_1^2*g_3^2*g_4^2*m^(-1)*z3
    + 361/144*g_1^2*g_3^2*g_4^2
    - 2/3*g_1^2*g_3^2*g_4^2*z3
    + 77485/31104*g_1^2*g_3^2*g_4^2*m
    - 2/3*g_1^2*g_3^2*g_4^2*m*z3
    - 491/15552*g_1^2*g_3^2*g_4^2*m^2
    - 491/31104*g_1^2*g_3^2*g_4^2*m^3
    - 1583/3888*g_1^2*g_3^2*g_4^2*N
    + 1583/7776*g_1^2*g_3^2*g_4^2*N*m
    + 1583/7776*g_1^2*g_3^2*g_4^2*N*m^2
    - 247/648*g_1^2*g_3^3*g_5*m^(-2)
    + 2*g_1^2*g_3^3*g_5*m^(-2)*z3
    + 247/864*g_1^2*g_3^3*g_5*m^(-1)
    - 3/2*g_1^2*g_3^3*g_5*m^(-1)*z3
    + 247/1296*g_1^2*g_3^3*g_5
    - g_1^2*g_3^3*g_5*z3
    - 247/3456*g_1^2*g_3^3*g_5*m
    + 3/8*g_1^2*g_3^3*g_5*m*z3
    - 247/10368*g_1^2*g_3^3*g_5*m^2
    + 1/8*g_1^2*g_3^3*g_5*m^2*z3
    + 7855/1296*g_1^2*g_3^4*m^(-2)
    + 1/2*g_1^2*g_3^4*m^(-2)*z3
    - 7855/1296*g_1^2*g_3^4*m^(-1)
    - 1/2*g_1^2*g_3^4*m^(-1)*z3
    - 12397/5184*g_1^2*g_3^4
    + 3/8*g_1^2*g_3^4*z3
    + 5063/2592*g_1^2*g_3^4*m
    - 1/8*g_1^2*g_3^4*m*z3
    + 757/1728*g_1^2*g_3^4*m^2
    - 1/4*g_1^2*g_3^4*m^2*z3
    + 743/3888*g_1^2*g_3^4*N*m^(-1)
    - 3*g_1^2*g_3^4*N*m^(-1)*z3
    - 743/7776*g_1^2*g_3^4*N
    + 3/2*g_1^2*g_3^4*N*z3
    - 743/7776*g_1^2*g_3^4*N*m
    + 3/2*g_1^2*g_3^4*N*m*z3
    + 43/1296*g_1^2*g_2*g_4^3
    - 43/2592*g_1^2*g_2*g_4^3*m
    - 43/2592*g_1^2*g_2*g_4^3*m^2
    - 361/144*g_1^2*g_2*g_3^2*g_4*m^(-1)
    + 2/3*g_1^2*g_2*g_3^2*g_4*m^(-1)*z3
    + 361/288*g_1^2*g_2*g_3^2*g_4
    - 1/3*g_1^2*g_2*g_3^2*g_4*z3
    + 361/288*g_1^2*g_2*g_3^2*g_4*m
    - 1/3*g_1^2*g_2*g_3^2*g_4*m*z3
    - 41/3888*g_1^2*g_2^2*g_4^2
    + 41/7776*g_1^2*g_2^2*g_4^2*m
    + 41/7776*g_1^2*g_2^2*g_4^2*m^2
    + 491/7776*g_1^2*g_2^2*g_3^2*m^(-1)
    - 491/15552*g_1^2*g_2^2*g_3^2
    - 491/15552*g_1^2*g_2^2*g_3^2*m
    - 17/5184*g_1^2*g_2^4
    + 115/864*g_1^3*g_4^3
    - 115/1728*g_1^3*g_4^3*m
    - 115/1728*g_1^3*g_4^3*m^2
    + 247/432*g_1^3*g_3^2*g_4*m^(-1)
    - 3*g_1^3*g_3^2*g_4*m^(-1)*z3
    - 247/864*g_1^3*g_3^2*g_4
    + 3/2*g_1^3*g_3^2*g_4*z3
    - 247/864*g_1^3*g_3^2*g_4*m
    + 3/2*g_1^3*g_3^2*g_4*m*z3
    - 251/1728*g_1^3*g_3^2*g_4*N
    + 1/2*g_1^3*g_3^2*g_4*N*z3
    + 251/3456*g_1^3*g_3^2*g_4*N*m
    - 1/4*g_1^3*g_3^2*g_4*N*m*z3
    + 251/3456*g_1^3*g_3^2*g_4*N*m^2
    - 1/4*g_1^3*g_3^2*g_4*N*m^2*z3
    + 263/5184*g_1^3*g_2*g_4^2
    - 263/10368*g_1^3*g_2*g_4^2*m
    - 263/10368*g_1^3*g_2*g_4^2*m^2
    + 247/1296*g_1^3*g_2*g_3^2*m^(-1)
    - g_1^3*g_2*g_3^2*m^(-1)*z3
    - 247/2592*g_1^3*g_2*g_3^2
    + 1/2*g_1^3*g_2*g_3^2*z3
    - 247/2592*g_1^3*g_2*g_3^2*m
    + 1/2*g_1^3*g_2*g_3^2*m*z3
    - 953/5184*g_1^3*g_2^3
    + 491/7776*g_1^4*g_4^2
    - 491/15552*g_1^4*g_4^2*m
    - 491/15552*g_1^4*g_4^2*m^2
    - 95/1944*g_1^4*g_4^2*N*m
    + 95/3888*g_1^4*g_4^2*N*m^2
    + 95/3888*g_1^4*g_4^2*N*m^3
    - 7855/1296*g_1^4*g_3^2*m^(-1)
    - 1/2*g_1^4*g_3^2*m^(-1)*z3
    + 7855/2592*g_1^4*g_3^2
    + 1/4*g_1^4*g_3^2*z3
    + 7855/2592*g_1^4*g_3^2*m
    + 1/4*g_1^4*g_3^2*m*z3
    + 2269/7776*g_1^4*g_3^2*N
    - 2269/15552*g_1^4*g_3^2*N*m
    - 2269/15552*g_1^4*g_3^2*N*m^2
    + 1157/972*g_1^4*g_2^2
    - 1/3*g_1^4*g_2^2*z3
    + 1963/7776*g_1^4*g_2^2*N*m
    - 247/1296*g_1^5*g_2
    + g_1^5*g_2*z3
    + 251/1728*g_1^5*g_2*N*m
    - 1/2*g_1^5*g_2*N*m*z3
    + 7855/3888*g_1^6
    + 1/6*g_1^6*z3
    - 251/972*g_1^6*N*m
    + g_1^6*N*m*z3
    + 803/15552*g_1^6*N^2*m^2 );

gamma_12mass :=

+ ( + 1/2*g_1^2*N*m )

+ ( + 1/8*g_3^2*g_4^2*N
    - 1/16*g_3^2*g_4^2*N*m
    - 1/16*g_3^2*g_4^2*N*m^2
    + 3/4*g_1*g_3^2*g_4*N
    - 3/8*g_1*g_3^2*g_4*N*m
    - 3/8*g_1*g_3^2*g_4*N*m^2
    + 1/12*g_1^2*g_3^2*N
    - 1/24*g_1^2*g_3^2*N*m
    - 1/24*g_1^2*g_3^2*N*m^2
    - 1/8*g_1^2*g_2^2*N*m
    - 3/4*g_1^3*g_2*N*m
    - 1/12*g_1^4*N*m )

+ ( - 7/288*g_3^2*g_4^2*g_5^2*N*m^(-1)
    + 7/384*g_3^2*g_4^2*g_5^2*N
    + 7/576*g_3^2*g_4^2*g_5^2*N*m
    - 7/1536*g_3^2*g_4^2*g_5^2*N*m^2
    - 7/4608*g_3^2*g_4^2*g_5^2*N*m^3
    - 11/288*g_3^2*g_4^4*N
    + 11/576*g_3^2*g_4^4*N*m
    + 11/576*g_3^2*g_4^4*N*m^2
    + 31/24*g_3^3*g_4^2*g_5*N*m^(-1)
    + g_3^3*g_4^2*g_5*N*m^(-1)*z3
    - 31/32*g_3^3*g_4^2*g_5*N
    - 3/4*g_3^3*g_4^2*g_5*N*z3
    - 31/48*g_3^3*g_4^2*g_5*N*m
    - 1/2*g_3^3*g_4^2*g_5*N*m*z3
    + 31/128*g_3^3*g_4^2*g_5*N*m^2
    + 3/16*g_3^3*g_4^2*g_5*N*m^2*z3
    + 31/384*g_3^3*g_4^2*g_5*N*m^3
    + 1/16*g_3^3*g_4^2*g_5*N*m^3*z3
    - 125/288*g_3^4*g_4^2*N*m^(-1)
    + 1/2*g_3^4*g_4^2*N*m^(-1)*z3
    + 125/288*g_3^4*g_4^2*N
    - 1/2*g_3^4*g_4^2*N*z3
    + 23/128*g_3^4*g_4^2*N*m
    - 1/8*g_3^4*g_4^2*N*m*z3
    - 83/576*g_3^4*g_4^2*N*m^2
    + 1/8*g_3^4*g_4^2*N*m^2*z3
    - 41/1152*g_3^4*g_4^2*N*m^3
    - 47/576*g_3^4*g_4^2*N^2
    + 47/1152*g_3^4*g_4^2*N^2*m
    + 47/1152*g_3^4*g_4^2*N^2*m^2
    + 1/4*g_2*g_3^2*g_4^3*N
    - 1/8*g_2*g_3^2*g_4^3*N*m
    - 1/8*g_2*g_3^2*g_4^3*N*m^2
    - 3/16*g_2^2*g_3^2*g_4^2*N
    + 3/32*g_2^2*g_3^2*g_4^2*N*m
    + 3/32*g_2^2*g_3^2*g_4^2*N*m^2
    + 19/54*g_1*g_3^2*g_4*g_5^2*N*m^(-1)
    - 19/72*g_1*g_3^2*g_4*g_5^2*N
    - 19/108*g_1*g_3^2*g_4*g_5^2*N*m
    + 19/288*g_1*g_3^2*g_4*g_5^2*N*m^2
    + 19/864*g_1*g_3^2*g_4*g_5^2*N*m^3
    - 449/432*g_1*g_3^2*g_4^3*N
    + 449/864*g_1*g_3^2*g_4^3*N*m
    + 449/864*g_1*g_3^2*g_4^3*N*m^2
    + 5/2*g_1*g_3^3*g_4*g_5*N*m^(-1)
    - 15/8*g_1*g_3^3*g_4*g_5*N
    - 5/4*g_1*g_3^3*g_4*g_5*N*m
    + 15/32*g_1*g_3^3*g_4*g_5*N*m^2
    + 5/32*g_1*g_3^3*g_4*g_5*N*m^3
    + 505/432*g_1*g_3^4*g_4*N*m^(-1)
    - 505/432*g_1*g_3^4*g_4*N
    - 109/576*g_1*g_3^4*g_4*N*m
    + 13/54*g_1*g_3^4*g_4*N*m^2
    - 89/1728*g_1*g_3^4*g_4*N*m^3
    + 31/54*g_1*g_3^4*g_4*N^2
    - 31/108*g_1*g_3^4*g_4*N^2*m
    - 31/108*g_1*g_3^4*g_4*N^2*m^2
    - 37/48*g_1*g_2*g_3^2*g_4^2*N
    - 2*g_1*g_2*g_3^2*g_4^2*N*z3
    + 37/96*g_1*g_2*g_3^2*g_4^2*N*m
    + g_1*g_2*g_3^2*g_4^2*N*m*z3
    + 37/96*g_1*g_2*g_3^2*g_4^2*N*m^2
    + g_1*g_2*g_3^2*g_4^2*N*m^2*z3
    - 23/48*g_1*g_2^2*g_3^2*g_4*N
    + 1/2*g_1*g_2^2*g_3^2*g_4*N*z3
    + 23/96*g_1*g_2^2*g_3^2*g_4*N*m
    - 1/4*g_1*g_2^2*g_3^2*g_4*N*m*z3
    + 23/96*g_1*g_2^2*g_3^2*g_4*N*m^2
    - 1/4*g_1*g_2^2*g_3^2*g_4*N*m^2*z3
    - 7/32*g_1^2*g_4^4*N*m
    + 7/64*g_1^2*g_4^4*N*m^2
    + 7/64*g_1^2*g_4^4*N*m^3
    + 5/216*g_1^2*g_3^2*g_5^2*N*m^(-1)
    - 5/288*g_1^2*g_3^2*g_5^2*N
    - 5/432*g_1^2*g_3^2*g_5^2*N*m
    + 5/1152*g_1^2*g_3^2*g_5^2*N*m^2
    + 5/3456*g_1^2*g_3^2*g_5^2*N*m^3
    - 1015/432*g_1^2*g_3^2*g_4^2*N
    + 1015/864*g_1^2*g_3^2*g_4^2*N*m
    + 1015/864*g_1^2*g_3^2*g_4^2*N*m^2
    - 11/48*g_1^2*g_3^3*g_5*N*m^(-1)
    + 11/64*g_1^2*g_3^3*g_5*N
    + 11/96*g_1^2*g_3^3*g_5*N*m
    - 11/256*g_1^2*g_3^3*g_5*N*m^2
    - 11/768*g_1^2*g_3^3*g_5*N*m^3
    + 713/864*g_1^2*g_3^4*N*m^(-1)
    - 713/864*g_1^2*g_3^4*N
    - 311/1152*g_1^2*g_3^4*N*m
    + 823/3456*g_1^2*g_3^4*N*m^2
    + 55/1728*g_1^2*g_3^4*N*m^3
    - 577/864*g_1^2*g_3^4*N^2
    + 577/1728*g_1^2*g_3^4*N^2*m
    + 577/1728*g_1^2*g_3^4*N^2*m^2
    + 5/16*g_1^2*g_2*g_4^3*N*m
    - 5/32*g_1^2*g_2*g_4^3*N*m^2
    - 5/32*g_1^2*g_2*g_4^3*N*m^3
    - 35/48*g_1^2*g_2*g_3^2*g_4*N
    - g_1^2*g_2*g_3^2*g_4*N*z3
    + 35/96*g_1^2*g_2*g_3^2*g_4*N*m
    + 1/2*g_1^2*g_2*g_3^2*g_4*N*m*z3
    + 35/96*g_1^2*g_2*g_3^2*g_4*N*m^2
    + 1/2*g_1^2*g_2*g_3^2*g_4*N*m^2*z3
    - 47/576*g_1^2*g_2^2*g_4^2*N*m
    + 47/1152*g_1^2*g_2^2*g_4^2*N*m^2
    + 47/1152*g_1^2*g_2^2*g_4^2*N*m^3
    + 25/144*g_1^2*g_2^2*g_3^2*N
    - 25/288*g_1^2*g_2^2*g_3^2*N*m
    - 25/288*g_1^2*g_2^2*g_3^2*N*m^2
    - 7/576*g_1^2*g_2^4*N*m
    - 7/16*g_1^3*g_4^3*N*m
    + 7/32*g_1^3*g_4^3*N*m^2
    + 7/32*g_1^3*g_4^3*N*m^3
    - 713/864*g_1^3*g_3^2*g_4*N
    + 713/1728*g_1^3*g_3^2*g_4*N*m
    + 713/1728*g_1^3*g_3^2*g_4*N*m^2
    + 113/432*g_1^3*g_2*g_4^2*N*m
    - 113/864*g_1^3*g_2*g_4^2*N*m^2
    - 113/864*g_1^3*g_2*g_4^2*N*m^3
    - 505/432*g_1^3*g_2*g_3^2*N
    + 505/864*g_1^3*g_2*g_3^2*N*m
    + 505/864*g_1^3*g_2*g_3^2*N*m^2
    + 355/432*g_1^3*g_2^3*N*m
    + 1/2*g_1^3*g_2^3*N*m*z3
    - 5/432*g_1^4*g_4^2*N*m
    + 5/864*g_1^4*g_4^2*N*m^2
    + 5/864*g_1^4*g_4^2*N*m^3
    - 713/432*g_1^4*g_3^2*N
    + 713/864*g_1^4*g_3^2*N*m
    + 713/864*g_1^4*g_3^2*N*m^2
    + 715/864*g_1^4*g_2^2*N*m
    + 1/2*g_1^4*g_2^2*N*m*z3
    + 47/576*g_1^4*g_2^2*N^2*m^2
    + 911/864*g_1^5*g_2*N*m
    - 31/54*g_1^5*g_2*N^2*m^2
    + 713/864*g_1^6*N*m
    + 577/864*g_1^6*N^2*m^2 );

gamma_13mass :=

+ ( + 1/2*g_3^2*N )

+ ( + 1/4*g_3^2*g_5^2*N*m^(-1)
    - 1/16*g_3^2*g_5^2*N
    - 1/32*g_3^2*g_5^2*N*m
    - 1/8*g_3^2*g_4^2*N
    + 3/2*g_3^3*g_5*N*m^(-1)
    - 3/8*g_3^3*g_5*N
    - 3/16*g_3^3*g_5*N*m
    + 1/12*g_3^4*N*m^(-1)
    - 1/24*g_3^4*N
    + 1/12*g_3^4*N*m
    - 3/2*g_1*g_3^2*g_4*N
    - 1/8*g_1^2*g_4^2*N*m
    - 1/12*g_1^2*g_3^2*N )

+ ( - 11/18*g_3^2*g_5^4*N*m^(-2)
    + 95/576*g_3^2*g_5^4*N*m^(-1)
    + 7/768*g_3^2*g_5^4*N
    + 67/4608*g_3^2*g_5^4*N*m
    + 37/4608*g_3^2*g_5^4*N*m^2
    + 115/108*g_3^2*g_4^2*g_5^2*N*m^(-1)
    - 115/432*g_3^2*g_4^2*g_5^2*N
    - 115/864*g_3^2*g_4^2*g_5^2*N*m
    - 97/576*g_3^2*g_4^4*N
    + 371/3456*g_3^2*g_4^4*N*m
    + 371/3456*g_3^2*g_4^4*N*m^2
    + 971/216*g_3^3*g_5^3*N*m^(-2)
    + 4*g_3^3*g_5^3*N*m^(-2)*z3
    - 1681/864*g_3^3*g_5^3*N*m^(-1)
    - 3/2*g_3^3*g_5^3*N*m^(-1)*z3
    - 355/576*g_3^3*g_5^3*N
    - 3/8*g_3^3*g_5^3*N*z3
    + 1159/6912*g_3^3*g_5^3*N*m
    + 1/16*g_3^3*g_5^3*N*m*z3
    + 449/13824*g_3^3*g_5^3*N*m^2
    - 173/54*g_3^3*g_4^2*g_5*N*m^(-1)
    - 3*g_3^3*g_4^2*g_5*N*m^(-1)*z3
    + 173/216*g_3^3*g_4^2*g_5*N
    + 3/4*g_3^3*g_4^2*g_5*N*z3
    + 173/432*g_3^3*g_4^2*g_5*N*m
    + 3/8*g_3^3*g_4^2*g_5*N*m*z3
    + 785/216*g_3^4*g_5^2*N*m^(-2)
    + 2*g_3^4*g_5^2*N*m^(-2)*z3
    - 125/72*g_3^4*g_5^2*N*m^(-1)
    - g_3^4*g_5^2*N*m^(-1)*z3
    - 463/1152*g_3^4*g_5^2*N
    - 1/8*g_3^4*g_5^2*N*z3
    + 491/3456*g_3^4*g_5^2*N*m
    + 1/16*g_3^4*g_5^2*N*m*z3
    + 89/4608*g_3^4*g_5^2*N*m^2
    - 47/288*g_3^4*g_5^2*N^2*m^(-1)
    + 47/1152*g_3^4*g_5^2*N^2
    + 47/2304*g_3^4*g_5^2*N^2*m
    - 475/432*g_3^4*g_4^2*N*m^(-1)
    + 475/864*g_3^4*g_4^2*N
    + 65/288*g_3^4*g_4^2*N*m
    + 47/864*g_3^4*g_4^2*N^2
    + 911/432*g_3^5*g_5*N*m^(-2)
    - 911/576*g_3^5*g_5*N*m^(-1)
    + 601/864*g_3^5*g_5*N
    - 97/2304*g_3^5*g_5*N*m
    - 601/6912*g_3^5*g_5*N*m^2
    + 31/27*g_3^5*g_5*N^2*m^(-1)
    - 31/108*g_3^5*g_5*N^2
    - 31/216*g_3^5*g_5*N^2*m
    + 713/864*g_3^6*N*m^(-2)
    - 713/864*g_3^6*N*m^(-1)
    + 1799/3456*g_3^6*N
    + 419/1152*g_3^6*N*m
    - 1/4*g_3^6*N*m*z3
    + 229/3456*g_3^6*N*m^2
    - 955/864*g_3^6*N^2*m^(-1)
    + 577/1728*g_3^6*N^2
    + 15/64*g_3^6*N^2*m
    - 5/16*g_2*g_3^2*g_4^3*N
    + 47/1728*g_2^2*g_3^2*g_4^2*N
    - 895/216*g_1*g_3^2*g_4*g_5^2*N*m^(-1)
    - 4*g_1*g_3^2*g_4*g_5^2*N*m^(-1)*z3
    + 895/864*g_1*g_3^2*g_4*g_5^2*N
    + g_1*g_3^2*g_4*g_5^2*N*z3
    + 895/1728*g_1*g_3^2*g_4*g_5^2*N*m
    + 1/2*g_1*g_3^2*g_4*g_5^2*N*m*z3
    + 77/54*g_1*g_3^2*g_4^3*N
    + 3/2*g_1*g_3^2*g_4^3*N*z3
    + 47/432*g_1*g_3^2*g_4^3*N*m
    - 1/4*g_1*g_3^2*g_4^3*N*m*z3
    + 47/432*g_1*g_3^2*g_4^3*N*m^2
    - 1/4*g_1*g_3^2*g_4^3*N*m^2*z3
    - 65/12*g_1*g_3^3*g_4*g_5*N*m^(-1)
    - 4*g_1*g_3^3*g_4*g_5*N*m^(-1)*z3
    + 65/48*g_1*g_3^3*g_4*g_5*N
    + g_1*g_3^3*g_4*g_5*N*z3
    + 65/96*g_1*g_3^3*g_4*g_5*N*m
    + 1/2*g_1*g_3^3*g_4*g_5*N*m*z3
    - 1723/864*g_1*g_3^4*g_4*N*m^(-1)
    + 1723/1728*g_1*g_3^4*g_4*N
    - 113/1728*g_1*g_3^4*g_4*N*m
    - 31/54*g_1*g_3^4*g_4*N^2
    + 25/24*g_1*g_2*g_3^2*g_4^2*N
    + g_1*g_2*g_3^2*g_4^2*N*z3
    - 113/432*g_1*g_2^2*g_3^2*g_4*N
    + 115/864*g_1^2*g_4^2*g_5^2*N
    - 115/3456*g_1^2*g_4^2*g_5^2*N*m
    - 115/6912*g_1^2*g_4^2*g_5^2*N*m^2
    - 1/8*g_1^2*g_4^4*N*m
    + 47/1728*g_1^2*g_4^4*N*m^2
    + 47/1728*g_1^2*g_4^4*N*m^3
    + 25/72*g_1^2*g_3^2*g_5^2*N*m^(-1)
    - 25/288*g_1^2*g_3^2*g_5^2*N
    - 25/576*g_1^2*g_3^2*g_5^2*N*m
    + 625/432*g_1^2*g_3^2*g_4^2*N
    + 2*g_1^2*g_3^2*g_4^2*N*z3
    - 35/432*g_1^2*g_3^2*g_4^2*N*m
    - 35/432*g_1^2*g_3^2*g_4^2*N*m^2
    + 47/864*g_1^2*g_3^2*g_4^2*N^2*m
    - 505/216*g_1^2*g_3^3*g_5*N*m^(-1)
    + 505/864*g_1^2*g_3^3*g_5*N
    + 505/1728*g_1^2*g_3^3*g_5*N*m
    - 713/432*g_1^2*g_3^4*N*m^(-1)
    + 713/864*g_1^2*g_3^4*N
    + 5/144*g_1^2*g_3^4*N*m
    + 7/8*g_1^2*g_3^4*N^2
    - 1/4*g_1^2*g_2*g_4^3*N*m
    + 5/4*g_1^2*g_2*g_3^2*g_4*N
    + 209/864*g_1^2*g_2^2*g_4^2*N*m
    + 5/432*g_1^2*g_2^2*g_3^2*N
    + 1/6*g_1^3*g_4^3*N*m
    + g_1^3*g_4^3*N*m*z3
    + 505/216*g_1^3*g_3^2*g_4*N
    - 31/54*g_1^3*g_3^2*g_4*N^2*m
    + 23/48*g_1^3*g_2*g_4^2*N*m
    - 1/2*g_1^3*g_2*g_4^2*N*m*z3
    - 11/96*g_1^3*g_2*g_3^2*N
    - 25/144*g_1^4*g_4^2*N*m
    + 47/864*g_1^4*g_4^2*N^2*m^2
    + 713/864*g_1^4*g_3^2*N
    + 199/864*g_1^4*g_3^2*N^2*m );

gamma_21mass :=

+ ( + 1/2*g_1^2 )

+ ( + 1/8*g_3^2*g_4^2*m^(-1)
    - 1/16*g_3^2*g_4^2
    - 1/16*g_3^2*g_4^2*m
    + 3/4*g_1*g_3^2*g_4*m^(-1)
    - 3/8*g_1*g_3^2*g_4
    - 3/8*g_1*g_3^2*g_4*m
    - 7/72*g_1^2*g_4^2
    + 7/144*g_1^2*g_4^2*m
    + 7/144*g_1^2*g_4^2*m^2
    + 5/18*g_1^2*g_3^2*m^(-1)
    - 5/36*g_1^2*g_3^2
    - 5/36*g_1^2*g_3^2*m
    - 1/36*g_1^2*g_2^2
    - 3/4*g_1^3*g_2
    - 5/18*g_1^4
    + 7/72*g_1^4*N*m )

+ ( + 85/108*g_3^2*g_4^2*g_5^2*m^(-2)
    - 1/2*g_3^2*g_4^2*g_5^2*m^(-2)*z3
    - 85/144*g_3^2*g_4^2*g_5^2*m^(-1)
    + 3/8*g_3^2*g_4^2*g_5^2*m^(-1)*z3
    - 85/216*g_3^2*g_4^2*g_5^2
    + 1/4*g_3^2*g_4^2*g_5^2*z3
    + 85/576*g_3^2*g_4^2*g_5^2*m
    - 3/32*g_3^2*g_4^2*g_5^2*m*z3
    + 85/1728*g_3^2*g_4^2*g_5^2*m^2
    - 1/32*g_3^2*g_4^2*g_5^2*m^2*z3
    - 23/108*g_3^2*g_4^4*m^(-1)
    + 11/72*g_3^2*g_4^4
    + 7/54*g_3^2*g_4^4*m
    - 5/108*g_3^2*g_4^4*m^2
    - 5/216*g_3^2*g_4^4*m^3
    - 1/6*g_3^3*g_4^2*g_5*m^(-2)
    + 2*g_3^3*g_4^2*g_5*m^(-2)*z3
    + 1/8*g_3^3*g_4^2*g_5*m^(-1)
    - 3/2*g_3^3*g_4^2*g_5*m^(-1)*z3
    + 1/12*g_3^3*g_4^2*g_5
    - g_3^3*g_4^2*g_5*z3
    - 1/32*g_3^3*g_4^2*g_5*m
    + 3/8*g_3^3*g_4^2*g_5*m*z3
    - 1/96*g_3^3*g_4^2*g_5*m^2
    + 1/8*g_3^3*g_4^2*g_5*m^2*z3
    + 37/432*g_3^4*g_4^2*m^(-2)
    - 37/432*g_3^4*g_4^2*m^(-1)
    - 175/576*g_3^4*g_4^2
    + 1/4*g_3^4*g_4^2*z3
    + 281/1728*g_3^4*g_4^2*m
    - 1/8*g_3^4*g_4^2*m*z3
    + 61/432*g_3^4*g_4^2*m^2
    - 1/8*g_3^4*g_4^2*m^2*z3
    - 25/864*g_3^4*g_4^2*N*m^(-1)
    + 25/1728*g_3^4*g_4^2*N
    + 25/1728*g_3^4*g_4^2*N*m
    - 23/48*g_2*g_3^2*g_4^3*m^(-1)
    + 1/2*g_2*g_3^2*g_4^3*m^(-1)*z3
    + 23/96*g_2*g_3^2*g_4^3
    - 1/4*g_2*g_3^2*g_4^3*z3
    + 23/96*g_2*g_3^2*g_4^3*m
    - 1/4*g_2*g_3^2*g_4^3*m*z3
    - 41/432*g_2^2*g_3^2*g_4^2*m^(-1)
    + 41/864*g_2^2*g_3^2*g_4^2
    + 41/864*g_2^2*g_3^2*g_4^2*m
    + 29/108*g_1*g_3^2*g_4*g_5^2*m^(-2)
    - g_1*g_3^2*g_4*g_5^2*m^(-2)*z3
    - 29/144*g_1*g_3^2*g_4*g_5^2*m^(-1)
    + 3/4*g_1*g_3^2*g_4*g_5^2*m^(-1)*z3
    - 29/216*g_1*g_3^2*g_4*g_5^2
    + 1/2*g_1*g_3^2*g_4*g_5^2*z3
    + 29/576*g_1*g_3^2*g_4*g_5^2*m
    - 3/16*g_1*g_3^2*g_4*g_5^2*m*z3
    + 29/1728*g_1*g_3^2*g_4*g_5^2*m^2
    - 1/16*g_1*g_3^2*g_4*g_5^2*m^2*z3
    + 65/144*g_1*g_3^2*g_4^3*m^(-1)
    - 1/2*g_1*g_3^2*g_4^3*m^(-1)*z3
    - 209/864*g_1*g_3^2*g_4^3
    + 1/4*g_1*g_3^2*g_4^3*z3
    - 101/432*g_1*g_3^2*g_4^3*m
    + 1/4*g_1*g_3^2*g_4^3*m*z3
    + 7/432*g_1*g_3^2*g_4^3*m^2
    + 7/864*g_1*g_3^2*g_4^3*m^3
    + 11/6*g_1*g_3^3*g_4*g_5*m^(-2)
    + 2*g_1*g_3^3*g_4*g_5*m^(-2)*z3
    - 11/8*g_1*g_3^3*g_4*g_5*m^(-1)
    - 3/2*g_1*g_3^3*g_4*g_5*m^(-1)*z3
    - 11/12*g_1*g_3^3*g_4*g_5
    - g_1*g_3^3*g_4*g_5*z3
    + 11/32*g_1*g_3^3*g_4*g_5*m
    + 3/8*g_1*g_3^3*g_4*g_5*m*z3
    + 11/96*g_1*g_3^3*g_4*g_5*m^2
    + 1/8*g_1*g_3^3*g_4*g_5*m^2*z3
    + 4/3*g_1*g_3^4*g_4*m^(-2)
    - 4/3*g_1*g_3^4*g_4*m^(-1)
    - 23/48*g_1*g_3^4*g_4
    + 1/2*g_1*g_3^4*g_4*z3
    + 13/32*g_1*g_3^4*g_4*m
    - 1/4*g_1*g_3^4*g_4*m*z3
    + 7/96*g_1*g_3^4*g_4*m^2
    - 1/4*g_1*g_3^4*g_4*m^2*z3
    + 149/432*g_1*g_3^4*g_4*N*m^(-1)
    - 149/864*g_1*g_3^4*g_4*N
    - 149/864*g_1*g_3^4*g_4*N*m
    - 11/16*g_1*g_2*g_3^2*g_4^2*m^(-1)
    - 3/2*g_1*g_2*g_3^2*g_4^2*m^(-1)*z3
    + 11/32*g_1*g_2*g_3^2*g_4^2
    + 3/4*g_1*g_2*g_3^2*g_4^2*z3
    + 11/32*g_1*g_2*g_3^2*g_4^2*m
    + 3/4*g_1*g_2*g_3^2*g_4^2*m*z3
    + 47/216*g_1*g_2^2*g_3^2*g_4*m^(-1)
    - 47/432*g_1*g_2^2*g_3^2*g_4
    - 47/432*g_1*g_2^2*g_3^2*g_4*m
    - 55/1296*g_1^2*g_4^2*g_5^2*m^(-1)
    + 55/1728*g_1^2*g_4^2*g_5^2
    + 55/2592*g_1^2*g_4^2*g_5^2*m
    - 55/6912*g_1^2*g_4^2*g_5^2*m^2
    - 55/20736*g_1^2*g_4^2*g_5^2*m^3
    - 5563/10368*g_1^2*g_4^4
    + 1/4*g_1^2*g_4^4*z3
    + 2831/10368*g_1^2*g_4^4*m
    - 1/8*g_1^2*g_4^4*m*z3
    + 11225/41472*g_1^2*g_4^4*m^2
    - 1/8*g_1^2*g_4^4*m^2*z3
    - 11/2304*g_1^2*g_4^4*m^3
    - 11/4608*g_1^2*g_4^4*m^4
    - 187/2592*g_1^2*g_3^2*g_5^2*m^(-2)
    + 187/3456*g_1^2*g_3^2*g_5^2*m^(-1)
    + 187/5184*g_1^2*g_3^2*g_5^2
    - 187/13824*g_1^2*g_3^2*g_5^2*m
    - 187/41472*g_1^2*g_3^2*g_5^2*m^2
    - 4373/2592*g_1^2*g_3^2*g_4^2*m^(-1)
    - 2*g_1^2*g_3^2*g_4^2*m^(-1)*z3
    + 1091/1296*g_1^2*g_3^2*g_4^2
    + g_1^2*g_3^2*g_4^2*z3
    + 8737/10368*g_1^2*g_3^2*g_4^2*m
    + g_1^2*g_3^2*g_4^2*m*z3
    + 1/576*g_1^2*g_3^2*g_4^2*m^2
    + 1/1152*g_1^2*g_3^2*g_4^2*m^3
    + 11/324*g_1^2*g_3^2*g_4^2*N
    - 11/648*g_1^2*g_3^2*g_4^2*N*m
    - 11/648*g_1^2*g_3^2*g_4^2*N*m^2
    + 103/144*g_1^2*g_3^3*g_5*m^(-2)
    - 103/192*g_1^2*g_3^3*g_5*m^(-1)
    - 103/288*g_1^2*g_3^3*g_5
    + 103/768*g_1^2*g_3^3*g_5*m
    + 103/2304*g_1^2*g_3^3*g_5*m^2
    + 869/2592*g_1^2*g_3^4*m^(-2)
    + 1/2*g_1^2*g_3^4*m^(-2)*z3
    - 869/2592*g_1^2*g_3^4*m^(-1)
    - 1/2*g_1^2*g_3^4*m^(-1)*z3
    + 217/3456*g_1^2*g_3^4
    - 1/8*g_1^2*g_3^4*z3
    + 109/10368*g_1^2*g_3^4*m
    + 1/8*g_1^2*g_3^4*m*z3
    - 95/1296*g_1^2*g_3^4*m^2
    - 4187/5184*g_1^2*g_3^4*N*m^(-1)
    + 3/4*g_1^2*g_3^4*N*m^(-1)*z3
    + 4187/10368*g_1^2*g_3^4*N
    - 3/8*g_1^2*g_3^4*N*z3
    + 4187/10368*g_1^2*g_3^4*N*m
    - 3/8*g_1^2*g_3^4*N*m*z3
    + 41/144*g_1^2*g_2*g_4^3
    - 41/288*g_1^2*g_2*g_4^3*m
    - 41/288*g_1^2*g_2*g_4^3*m^2
    - 59/48*g_1^2*g_2*g_3^2*g_4*m^(-1)
    - g_1^2*g_2*g_3^2*g_4*m^(-1)*z3
    + 59/96*g_1^2*g_2*g_3^2*g_4
    + 1/2*g_1^2*g_2*g_3^2*g_4*z3
    + 59/96*g_1^2*g_2*g_3^2*g_4*m
    + 1/2*g_1^2*g_2*g_3^2*g_4*m*z3
    + 125/5184*g_1^2*g_2^2*g_4^2
    - 125/10368*g_1^2*g_2^2*g_4^2*m
    - 125/10368*g_1^2*g_2^2*g_4^2*m^2
    + 29/432*g_1^2*g_2^2*g_3^2*m^(-1)
    - 29/864*g_1^2*g_2^2*g_3^2
    - 29/864*g_1^2*g_2^2*g_3^2*m
    + 2801/10368*g_1^2*g_2^4
    - 1/4*g_1^2*g_2^4*z3
    - 17/48*g_1^3*g_4^3
    + 1/2*g_1^3*g_4^3*z3
    + 17/96*g_1^3*g_4^3*m
    - 1/4*g_1^3*g_4^3*m*z3
    + 17/96*g_1^3*g_4^3*m^2
    - 1/4*g_1^3*g_4^3*m^2*z3
    - 77/32*g_1^3*g_3^2*g_4*m^(-1)
    + 77/64*g_1^3*g_3^2*g_4
    + 77/64*g_1^3*g_3^2*g_4*m
    + 55/432*g_1^3*g_3^2*g_4*N
    - 55/864*g_1^3*g_3^2*g_4*N*m
    - 55/864*g_1^3*g_3^2*g_4*N*m^2
    + 3/16*g_1^3*g_2*g_4^2
    - 3/32*g_1^3*g_2*g_4^2*m
    - 3/32*g_1^3*g_2*g_4^2*m^2
    - 4/3*g_1^3*g_2*g_3^2*m^(-1)
    + 2/3*g_1^3*g_2*g_3^2
    + 2/3*g_1^3*g_2*g_3^2*m
    + 1/12*g_1^3*g_2^3
    + 1/2*g_1^3*g_2^3*z3
    + 169/5184*g_1^4*g_4^2
    - 169/10368*g_1^4*g_4^2*m
    - 169/10368*g_1^4*g_4^2*m^2
    + 11/576*g_1^4*g_4^2*N*m
    - 11/1152*g_1^4*g_4^2*N*m^2
    - 11/1152*g_1^4*g_4^2*N*m^3
    - 869/1296*g_1^4*g_3^2*m^(-1)
    - g_1^4*g_3^2*m^(-1)*z3
    + 869/2592*g_1^4*g_3^2
    + 1/2*g_1^4*g_3^2*z3
    + 869/2592*g_1^4*g_3^2*m
    + 1/2*g_1^4*g_3^2*m*z3
    - 53/1296*g_1^4*g_3^2*N
    + 53/2592*g_1^4*g_3^2*N*m
    + 53/2592*g_1^4*g_3^2*N*m^2
    + 5027/5184*g_1^4*g_2^2
    + g_1^4*g_2^2*z3
    - 125/5184*g_1^4*g_2^2*N*m
    + 487/288*g_1^5*g_2
    - 17/36*g_1^5*g_2*N*m
    + 869/2592*g_1^6
    + 1/2*g_1^6*z3
    + 4399/5184*g_1^6*N*m
    - 3/4*g_1^6*N*m*z3
    - 11/1152*g_1^6*N^2*m^2 );

gamma_22mass :=

+ ( + 1/12*g_4^2
    - 1/24*g_4^2*m
    - 1/24*g_4^2*m^2
    + 5/12*g_2^2
    - 1/12*g_1^2*N*m )

+ ( + 13/216*g_4^2*g_5^2*m^(-1)
    - 13/288*g_4^2*g_5^2
    - 13/432*g_4^2*g_5^2*m
    + 13/1152*g_4^2*g_5^2*m^2
    + 13/3456*g_4^2*g_5^2*m^3
    + 10/27*g_4^4
    - 5/27*g_4^4*m
    - 5/27*g_4^4*m^2
    + 11/432*g_3^2*g_4^2*N
    - 11/864*g_3^2*g_4^2*N*m
    - 11/864*g_3^2*g_4^2*N*m^2
    + 5/36*g_2*g_4^3
    - 5/72*g_2*g_4^3*m
    - 5/72*g_2*g_4^3*m^2
    - 13/108*g_2^2*g_4^2
    + 13/216*g_2^2*g_4^2*m
    + 13/216*g_2^2*g_4^2*m^2
    - 97/216*g_2^4
    - 1/9*g_1*g_3^2*g_4*N
    + 1/18*g_1*g_3^2*g_4*N*m
    + 1/18*g_1*g_3^2*g_4*N*m^2
    - 1/216*g_1^2*g_3^2*N
    + 1/432*g_1^2*g_3^2*N*m
    + 1/432*g_1^2*g_3^2*N*m^2
    + 13/108*g_1^2*g_2^2*N*m
    - 5/36*g_1^3*g_2*N*m
    - 10/27*g_1^4*N*m )

+ ( + 6989/15552*g_4^2*g_5^4*m^(-2)
    - 1/4*g_4^2*g_5^4*m^(-2)*z3
    - 13081/31104*g_4^2*g_5^4*m^(-1)
    + 11/48*g_4^2*g_5^4*m^(-1)*z3
    - 47129/248832*g_4^2*g_5^4
    + 5/48*g_4^2*g_5^4*z3
    + 72917/497664*g_4^2*g_5^4*m
    - 29/384*g_4^2*g_5^4*m*z3
    + 25975/995328*g_4^2*g_5^4*m^2
    - 5/384*g_4^2*g_5^4*m^2*z3
    - 20593/1990656*g_4^2*g_5^4*m^3
    + 7/1536*g_4^2*g_5^4*m^3*z3
    - 3401/1990656*g_4^2*g_5^4*m^4
    + 1/1536*g_4^2*g_5^4*m^4*z3
    + 455/648*g_4^4*g_5^2*m^(-1)
    + 11/6*g_4^4*g_5^2*m^(-1)*z3
    - 455/864*g_4^4*g_5^2
    - 11/8*g_4^4*g_5^2*z3
    - 455/1296*g_4^4*g_5^2*m
    - 11/12*g_4^4*g_5^2*m*z3
    + 455/3456*g_4^4*g_5^2*m^2
    + 11/32*g_4^4*g_5^2*m^2*z3
    + 455/10368*g_4^4*g_5^2*m^3
    + 11/96*g_4^4*g_5^2*m^3*z3
    - 24209/31104*g_4^6
    - 1/12*g_4^6*z3
    + 5753/10368*g_4^6*m
    + 1/24*g_4^6*m*z3
    + 58727/124416*g_4^6*m^2
    + 1/24*g_4^6*m^2*z3
    - 10309/62208*g_4^6*m^3
    - 10309/124416*g_4^6*m^4
    + 119/3888*g_3^2*g_4^2*g_5^2*N*m^(-1)
    - 119/5184*g_3^2*g_4^2*g_5^2*N
    - 119/7776*g_3^2*g_4^2*g_5^2*N*m
    + 119/20736*g_3^2*g_4^2*g_5^2*N*m^2
    + 119/62208*g_3^2*g_4^2*g_5^2*N*m^3
    + 115/7776*g_3^2*g_4^4*N
    - 115/15552*g_3^2*g_4^4*N*m
    - 115/15552*g_3^2*g_4^4*N*m^2
    + 25/324*g_3^3*g_4^2*g_5*N*m^(-1)
    - 25/432*g_3^3*g_4^2*g_5*N
    - 25/648*g_3^3*g_4^2*g_5*N*m
    + 25/1728*g_3^3*g_4^2*g_5*N*m^2
    + 25/5184*g_3^3*g_4^2*g_5*N*m^3
    - 911/7776*g_3^4*g_4^2*N*m^(-1)
    + 1/24*g_3^4*g_4^2*N*m^(-1)*z3
    + 911/7776*g_3^4*g_4^2*N
    - 1/24*g_3^4*g_4^2*N*z3
    + 109/1728*g_3^4*g_4^2*N*m
    - 1/96*g_3^4*g_4^2*N*m*z3
    - 2873/62208*g_3^4*g_4^2*N*m^2
    + 1/96*g_3^4*g_4^2*N*m^2*z3
    - 1051/62208*g_3^4*g_4^2*N*m^3
    - 1/20736*g_3^4*g_4^2*N^2
    + 1/41472*g_3^4*g_4^2*N^2*m
    + 1/41472*g_3^4*g_4^2*N^2*m^2
    + 1489/2592*g_2*g_4^3*g_5^2*m^(-1)
    - 5/6*g_2*g_4^3*g_5^2*m^(-1)*z3
    - 1489/3456*g_2*g_4^3*g_5^2
    + 5/8*g_2*g_4^3*g_5^2*z3
    - 1489/5184*g_2*g_4^3*g_5^2*m
    + 5/12*g_2*g_4^3*g_5^2*m*z3
    + 1489/13824*g_2*g_4^3*g_5^2*m^2
    - 5/32*g_2*g_4^3*g_5^2*m^2*z3
    + 1489/41472*g_2*g_4^3*g_5^2*m^3
    - 5/96*g_2*g_4^3*g_5^2*m^3*z3
    + 1057/2592*g_2*g_4^5
    - g_2*g_4^5*z3
    - 191/648*g_2*g_4^5*m
    + 1/2*g_2*g_4^5*m*z3
    - 2585/10368*g_2*g_4^5*m^2
    + 1/2*g_2*g_4^5*m^2*z3
    + 157/1728*g_2*g_4^5*m^3
    + 157/3456*g_2*g_4^5*m^4
    + 1025/5184*g_2*g_3^2*g_4^3*N
    - 1025/10368*g_2*g_3^2*g_4^3*N*m
    - 1025/10368*g_2*g_3^2*g_4^3*N*m^2
    - 169/3888*g_2^2*g_4^2*g_5^2*m^(-1)
    + 169/5184*g_2^2*g_4^2*g_5^2
    + 169/7776*g_2^2*g_4^2*g_5^2*m
    - 169/20736*g_2^2*g_4^2*g_5^2*m^2
    - 169/62208*g_2^2*g_4^2*g_5^2*m^3
    - 5749/2304*g_2^2*g_4^4
    - 11/24*g_2^2*g_4^4*z3
    + 6517/5184*g_2^2*g_4^4*m
    + 11/48*g_2^2*g_4^4*m*z3
    + 103877/82944*g_2^2*g_4^4*m^2
    + 11/48*g_2^2*g_4^4*m^2*z3
    - 395/41472*g_2^2*g_4^4*m^3
    - 395/82944*g_2^2*g_4^4*m^4
    - 581/7776*g_2^2*g_3^2*g_4^2*N
    + 581/15552*g_2^2*g_3^2*g_4^2*N*m
    + 581/15552*g_2^2*g_3^2*g_4^2*N*m^2
    + 479/2592*g_2^3*g_4^3
    + 1/2*g_2^3*g_4^3*z3
    - 479/5184*g_2^3*g_4^3*m
    - 1/4*g_2^3*g_4^3*m*z3
    - 479/5184*g_2^3*g_4^3*m^2
    - 1/4*g_2^3*g_4^3*m^2*z3
    + 2471/15552*g_2^4*g_4^2
    - 2471/31104*g_2^4*g_4^2*m
    - 2471/31104*g_2^4*g_4^2*m^2
    + 52225/62208*g_2^6
    + 7/24*g_2^6*z3
    - 55/432*g_1*g_3^2*g_4*g_5^2*N*m^(-1)
    + 55/576*g_1*g_3^2*g_4*g_5^2*N
    + 55/864*g_1*g_3^2*g_4*g_5^2*N*m
    - 55/2304*g_1*g_3^2*g_4*g_5^2*N*m^2
    - 55/6912*g_1*g_3^2*g_4*g_5^2*N*m^3
    - 187/1296*g_1*g_3^2*g_4^3*N
    + 1/2*g_1*g_3^2*g_4^3*N*z3
    + 187/2592*g_1*g_3^2*g_4^3*N*m
    - 1/4*g_1*g_3^2*g_4^3*N*m*z3
    + 187/2592*g_1*g_3^2*g_4^3*N*m^2
    - 1/4*g_1*g_3^2*g_4^3*N*m^2*z3
    - 133/216*g_1*g_3^3*g_4*g_5*N*m^(-1)
    + 1/3*g_1*g_3^3*g_4*g_5*N*m^(-1)*z3
    + 133/288*g_1*g_3^3*g_4*g_5*N
    - 1/4*g_1*g_3^3*g_4*g_5*N*z3
    + 133/432*g_1*g_3^3*g_4*g_5*N*m
    - 1/6*g_1*g_3^3*g_4*g_5*N*m*z3
    - 133/1152*g_1*g_3^3*g_4*g_5*N*m^2
    + 1/16*g_1*g_3^3*g_4*g_5*N*m^2*z3
    - 133/3456*g_1*g_3^3*g_4*g_5*N*m^3
    + 1/48*g_1*g_3^3*g_4*g_5*N*m^3*z3
    - 7/324*g_1*g_3^4*g_4*N*m^(-1)
    + 7/324*g_1*g_3^4*g_4*N
    + 7/864*g_1*g_3^4*g_4*N*m
    - 35/5184*g_1*g_3^4*g_4*N*m^2
    - 7/5184*g_1*g_3^4*g_4*N*m^3
    - 1/54*g_1*g_3^4*g_4*N^2
    + 1/108*g_1*g_3^4*g_4*N^2*m
    + 1/108*g_1*g_3^4*g_4*N^2*m^2
    - 23/864*g_1*g_2*g_3^2*g_4^2*N
    + 23/1728*g_1*g_2*g_3^2*g_4^2*N*m
    + 23/1728*g_1*g_2*g_3^2*g_4^2*N*m^2
    + 125/648*g_1*g_2^2*g_3^2*g_4*N
    - 125/1296*g_1*g_2^2*g_3^2*g_4*N*m
    - 125/1296*g_1*g_2^2*g_3^2*g_4*N*m^2
    + 4171/31104*g_1^2*g_4^4*N*m
    - 4171/62208*g_1^2*g_4^4*N*m^2
    - 4171/62208*g_1^2*g_4^4*N*m^3
    - 103/15552*g_1^2*g_3^2*g_5^2*N*m^(-1)
    + 103/20736*g_1^2*g_3^2*g_5^2*N
    + 103/31104*g_1^2*g_3^2*g_5^2*N*m
    - 103/82944*g_1^2*g_3^2*g_5^2*N*m^2
    - 103/248832*g_1^2*g_3^2*g_5^2*N*m^3
    - 809/1944*g_1^2*g_3^2*g_4^2*N
    - 25/12*g_1^2*g_3^2*g_4^2*N*z3
    + 809/3888*g_1^2*g_3^2*g_4^2*N*m
    + 25/24*g_1^2*g_3^2*g_4^2*N*m*z3
    + 809/3888*g_1^2*g_3^2*g_4^2*N*m^2
    + 25/24*g_1^2*g_3^2*g_4^2*N*m^2*z3
    + 25/324*g_1^2*g_3^3*g_5*N*m^(-1)
    - 25/432*g_1^2*g_3^3*g_5*N
    - 25/648*g_1^2*g_3^3*g_5*N*m
    + 25/1728*g_1^2*g_3^3*g_5*N*m^2
    + 25/5184*g_1^2*g_3^3*g_5*N*m^3
    - 535/3888*g_1^2*g_3^4*N*m^(-1)
    + 1/12*g_1^2*g_3^4*N*m^(-1)*z3
    + 535/3888*g_1^2*g_3^4*N
    - 1/12*g_1^2*g_3^4*N*z3
    + 257/5184*g_1^2*g_3^4*N*m
    - 1/48*g_1^2*g_3^4*N*m*z3
    - 653/15552*g_1^2*g_3^4*N*m^2
    + 1/48*g_1^2*g_3^4*N*m^2*z3
    - 59/7776*g_1^2*g_3^4*N*m^3
    + 1381/31104*g_1^2*g_3^4*N^2
    - 1381/62208*g_1^2*g_3^4*N^2*m
    - 1381/62208*g_1^2*g_3^4*N^2*m^2
    - 157/864*g_1^2*g_2*g_4^3*N*m
    + 157/1728*g_1^2*g_2*g_4^3*N*m^2
    + 157/1728*g_1^2*g_2*g_4^3*N*m^3
    - 1211/864*g_1^2*g_2*g_3^2*g_4*N
    + 5/4*g_1^2*g_2*g_3^2*g_4*N*z3
    + 1211/1728*g_1^2*g_2*g_3^2*g_4*N*m
    - 5/8*g_1^2*g_2*g_3^2*g_4*N*m*z3
    + 1211/1728*g_1^2*g_2*g_3^2*g_4*N*m^2
    - 5/8*g_1^2*g_2*g_3^2*g_4*N*m^2*z3
    + 395/10368*g_1^2*g_2^2*g_4^2*N*m
    - 395/20736*g_1^2*g_2^2*g_4^2*N*m^2
    - 395/20736*g_1^2*g_2^2*g_4^2*N*m^3
    - 103/1944*g_1^2*g_2^2*g_3^2*N
    + 103/3888*g_1^2*g_2^2*g_3^2*N*m
    + 103/3888*g_1^2*g_2^2*g_3^2*N*m^2
    - 2471/15552*g_1^2*g_2^4*N*m
    + 341/864*g_1^3*g_4^3*N*m
    - 341/1728*g_1^3*g_4^3*N*m^2
    - 341/1728*g_1^3*g_4^3*N*m^3
    - 257/1296*g_1^3*g_3^2*g_4*N
    - g_1^3*g_3^2*g_4*N*z3
    + 257/2592*g_1^3*g_3^2*g_4*N*m
    + 1/2*g_1^3*g_3^2*g_4*N*m*z3
    + 257/2592*g_1^3*g_3^2*g_4*N*m^2
    + 1/2*g_1^3*g_3^2*g_4*N*m^2*z3
    - 157/864*g_1^3*g_2*g_4^2*N*m
    + 157/1728*g_1^3*g_2*g_4^2*N*m^2
    + 157/1728*g_1^3*g_2*g_4^2*N*m^3
    + 239/648*g_1^3*g_2*g_3^2*N
    - 239/1296*g_1^3*g_2*g_3^2*N*m
    - 239/1296*g_1^3*g_2*g_3^2*N*m^2
    - 479/2592*g_1^3*g_2^3*N*m
    - 1/2*g_1^3*g_2^3*N*m*z3
    + 4171/31104*g_1^4*g_4^2*N*m
    - 4171/62208*g_1^4*g_4^2*N*m^2
    - 4171/62208*g_1^4*g_4^2*N*m^3
    - 2405/7776*g_1^4*g_3^2*N
    - 1/6*g_1^4*g_3^2*N*z3
    + 2405/15552*g_1^4*g_3^2*N*m
    + 1/12*g_1^4*g_3^2*N*m*z3
    + 2405/15552*g_1^4*g_3^2*N*m^2
    + 1/12*g_1^4*g_3^2*N*m^2*z3
    + 25673/10368*g_1^4*g_2^2*N*m
    + 11/24*g_1^4*g_2^2*N*m*z3
    - 395/20736*g_1^4*g_2^2*N^2*m^2
    - 293/1296*g_1^5*g_2*N*m
    + g_1^5*g_2*N*m*z3
    + 157/864*g_1^5*g_2*N^2*m^2
    + 3475/7776*g_1^6*N*m
    + 1/12*g_1^6*N*m*z3
    - 10309/31104*g_1^6*N^2*m^2 );

gamma_23mass :=

+ ( + 1/2*g_4^2 )

+ ( + 83/72*g_4^2*g_5^2*m^(-1)
    - 83/288*g_4^2*g_5^2
    - 83/576*g_4^2*g_5^2*m
    - 3/8*g_4^4
    + 7/144*g_4^4*m
    + 7/144*g_4^4*m^2
    + 7/144*g_3^2*g_4^2*N
    - 3/4*g_2*g_4^3
    - 1/36*g_2^2*g_4^2
    - 1/4*g_1*g_3^2*g_4*N
    + 7/72*g_1^2*g_4^2*N*m
    - 3/8*g_1^2*g_3^2*N )

+ ( + 6635/1296*g_4^2*g_5^4*m^(-2)
    + 3*g_4^2*g_5^4*m^(-2)*z3
    - 23453/10368*g_4^2*g_5^4*m^(-1)
    - g_4^2*g_5^4*m^(-1)*z3
    - 10183/13824*g_4^2*g_5^4
    - 3/16*g_4^2*g_5^4*z3
    + 17279/82944*g_4^2*g_5^4*m
    + 887/20736*g_4^2*g_5^4*m^2
    - 1/64*g_4^2*g_5^4*m^2*z3
    - 370/81*g_4^4*g_5^2*m^(-1)
    - 7/2*g_4^4*g_5^2*m^(-1)*z3
    + 2059/1728*g_4^4*g_5^2
    + 7/8*g_4^4*g_5^2*z3
    + 12611/20736*g_4^4*g_5^2*m
    + 7/16*g_4^4*g_5^2*m*z3
    - 257/13824*g_4^4*g_5^2*m^2
    - 257/41472*g_4^4*g_5^2*m^3
    - 1807/3456*g_4^6
    + 5/4*g_4^6*z3
    + 2249/5184*g_4^6*m
    - 3/8*g_4^6*m*z3
    + 17893/41472*g_4^6*m^2
    - 3/8*g_4^6*m^2*z3
    - 11/2304*g_4^6*m^3
    - 11/4608*g_4^6*m^4
    + 29/81*g_3^2*g_4^2*g_5^2*N*m^(-1)
    - 29/324*g_3^2*g_4^2*g_5^2*N
    - 29/648*g_3^2*g_4^2*g_5^2*N*m
    - 497/5184*g_3^2*g_4^4*N
    + 271/10368*g_3^2*g_4^4*N*m
    + 271/10368*g_3^2*g_4^4*N*m^2
    + 23/144*g_3^3*g_4^2*g_5*N*m^(-1)
    - 23/576*g_3^3*g_4^2*g_5*N
    - 23/1152*g_3^3*g_4^2*g_5*N*m
    - 3715/5184*g_3^4*g_4^2*N*m^(-1)
    + 1/2*g_3^4*g_4^2*N*m^(-1)*z3
    + 3715/10368*g_3^4*g_4^2*N
    - 1/4*g_3^4*g_4^2*N*z3
    + 157/2592*g_3^4*g_4^2*N*m
    - 11/3456*g_3^4*g_4^2*N^2
    - 179/48*g_2*g_4^3*g_5^2*m^(-1)
    - 2*g_2*g_4^3*g_5^2*m^(-1)*z3
    + 179/192*g_2*g_4^3*g_5^2
    + 1/2*g_2*g_4^3*g_5^2*z3
    + 179/384*g_2*g_4^3*g_5^2*m
    + 1/4*g_2*g_4^3*g_5^2*m*z3
    + 623/288*g_2*g_4^5
    - 17/72*g_2*g_4^5*m
    - 17/72*g_2*g_4^5*m^2
    - 11/96*g_2*g_3^2*g_4^3*N
    + 41/216*g_2^2*g_4^2*g_5^2*m^(-1)
    - 41/864*g_2^2*g_4^2*g_5^2
    - 41/1728*g_2^2*g_4^2*g_5^2*m
    + 161/162*g_2^2*g_4^4
    + g_2^2*g_4^4*z3
    - 125/10368*g_2^2*g_4^4*m
    - 125/10368*g_2^2*g_4^4*m^2
    + 1/48*g_2^2*g_3^2*g_4^2*N
    + 1/12*g_2^3*g_4^3
    + 1/2*g_2^3*g_4^3*z3
    + 2801/10368*g_2^4*g_4^2
    - 1/4*g_2^4*g_4^2*z3
    + 25/432*g_1*g_3^2*g_4*g_5^2*N*m^(-1)
    + g_1*g_3^2*g_4*g_5^2*N*m^(-1)*z3
    - 25/1728*g_1*g_3^2*g_4*g_5^2*N
    - 1/4*g_1*g_3^2*g_4*g_5^2*N*z3
    - 25/3456*g_1*g_3^2*g_4*g_5^2*N*m
    - 1/8*g_1*g_3^2*g_4*g_5^2*N*m*z3
    - 5/8*g_1*g_3^2*g_4^3*N
    - 11/432*g_1*g_3^2*g_4^3*N*m
    - 11/432*g_1*g_3^2*g_4^3*N*m^2
    - 43/12*g_1*g_3^3*g_4*g_5*N*m^(-1)
    - 2*g_1*g_3^3*g_4*g_5*N*m^(-1)*z3
    + 43/48*g_1*g_3^3*g_4*g_5*N
    + 1/2*g_1*g_3^3*g_4*g_5*N*z3
    + 43/96*g_1*g_3^3*g_4*g_5*N*m
    + 1/4*g_1*g_3^3*g_4*g_5*N*m*z3
    - 5/18*g_1*g_3^4*g_4*N*m^(-1)
    + 5/36*g_1*g_3^4*g_4*N
    + 13/72*g_1*g_3^4*g_4*N*m
    - 1/2*g_1*g_3^4*g_4*N*m*z3
    + 47/864*g_1*g_3^4*g_4*N^2
    + 13/24*g_1*g_2*g_3^2*g_4^2*N
    - 1/2*g_1*g_2*g_3^2*g_4^2*N*z3
    - 11/54*g_1*g_2^2*g_3^2*g_4*N
    + 49/864*g_1^2*g_4^2*g_5^2*N
    - 49/3456*g_1^2*g_4^2*g_5^2*N*m
    - 49/6912*g_1^2*g_4^2*g_5^2*N*m^2
    - 35/2592*g_1^2*g_4^4*N*m
    - 11/1152*g_1^2*g_4^4*N*m^2
    - 11/1152*g_1^2*g_4^4*N*m^3
    - 47/48*g_1^2*g_3^2*g_5^2*N*m^(-1)
    + 1/2*g_1^2*g_3^2*g_5^2*N*m^(-1)*z3
    + 47/192*g_1^2*g_3^2*g_5^2*N
    - 1/8*g_1^2*g_3^2*g_5^2*N*z3
    + 47/384*g_1^2*g_3^2*g_5^2*N*m
    - 1/16*g_1^2*g_3^2*g_5^2*N*m*z3
    + 19967/5184*g_1^2*g_3^2*g_4^2*N
    - 1/4*g_1^2*g_3^2*g_4^2*N*z3
    - 121/2592*g_1^2*g_3^2*g_4^2*N*m
    - 121/2592*g_1^2*g_3^2*g_4^2*N*m^2
    - 11/1728*g_1^2*g_3^2*g_4^2*N^2*m
    + 25/24*g_1^2*g_3^3*g_5*N*m^(-1)
    - 2*g_1^2*g_3^3*g_5*N*m^(-1)*z3
    - 25/96*g_1^2*g_3^3*g_5*N
    + 1/2*g_1^2*g_3^3*g_5*N*z3
    - 25/192*g_1^2*g_3^3*g_5*N*m
    + 1/4*g_1^2*g_3^3*g_5*N*m*z3
    - 505/864*g_1^2*g_3^4*N*m^(-1)
    + 505/1728*g_1^2*g_3^4*N
    + 433/1728*g_1^2*g_3^4*N*m
    - 1/4*g_1^2*g_3^4*N*m*z3
    - 5/32*g_1^2*g_3^4*N^2
    - 3/16*g_1^2*g_2*g_4^3*N*m
    + 13/16*g_1^2*g_2*g_3^2*g_4*N
    + 3/2*g_1^2*g_2*g_3^2*g_4*N*z3
    - 125/5184*g_1^2*g_2^2*g_4^2*N*m
    + 19/216*g_1^2*g_2^2*g_3^2*N
    + 17/48*g_1^3*g_4^3*N*m
    - 1/2*g_1^3*g_4^3*N*m*z3
    - 25/18*g_1^3*g_3^2*g_4*N
    + 2*g_1^3*g_3^2*g_4*N*z3
    + 47/432*g_1^3*g_3^2*g_4*N^2*m
    - 41/144*g_1^3*g_2*g_4^2*N*m
    + 5/8*g_1^3*g_2*g_3^2*N
    + 683/1296*g_1^4*g_4^2*N*m
    - 1/4*g_1^4*g_4^2*N*m*z3
    - 11/1152*g_1^4*g_4^2*N^2*m^2
    + 505/864*g_1^4*g_3^2*N
    - 113/864*g_1^4*g_3^2*N^2*m );

gamma_31mass :=

+ ( - 1/2*g_3^2*m^(-1)
    + 1/4*g_3^2
    + 1/4*g_3^2*m )

+ ( - 1/18*g_3^2*g_5^2*m^(-2)
    + 1/24*g_3^2*g_5^2*m^(-1)
    + 1/36*g_3^2*g_5^2
    - 1/96*g_3^2*g_5^2*m
    - 1/288*g_3^2*g_5^2*m^2
    - 5/72*g_3^2*g_4^2*m^(-1)
    + 5/144*g_3^2*g_4^2
    + 5/144*g_3^2*g_4^2*m
    - 3/2*g_3^3*g_5*m^(-2)
    + 9/8*g_3^3*g_5*m^(-1)
    + 3/4*g_3^3*g_5
    - 9/32*g_3^3*g_5*m
    - 3/32*g_3^3*g_5*m^2
    - 5/18*g_3^4*m^(-2)
    + 5/18*g_3^4*m^(-1)
    + 1/12*g_3^4
    - 11/144*g_3^4*m
    - 1/144*g_3^4*m^2
    - 7/72*g_3^4*N*m^(-1)
    + 7/144*g_3^4*N
    + 7/144*g_3^4*N*m
    + 3/2*g_1*g_3^2*g_4*m^(-1)
    - 3/4*g_1*g_3^2*g_4
    - 3/4*g_1*g_3^2*g_4*m
    + 1/8*g_1^2*g_4^2
    - 1/16*g_1^2*g_4^2*m
    - 1/16*g_1^2*g_4^2*m^2
    + 5/18*g_1^2*g_3^2*m^(-1)
    - 5/36*g_1^2*g_3^2
    - 5/36*g_1^2*g_3^2*m )

+ ( - 3305/2592*g_3^2*g_5^4*m^(-3)
    + 3/2*g_3^2*g_5^4*m^(-3)*z3
    + 3179/2592*g_3^2*g_5^4*m^(-2)
    - 11/8*g_3^2*g_5^4*m^(-2)*z3
    + 22631/41472*g_3^2*g_5^4*m^(-1)
    - 5/8*g_3^2*g_5^4*m^(-1)*z3
    - 37925/82944*g_3^2*g_5^4
    + 29/64*g_3^2*g_5^4*z3
    - 14005/165888*g_3^2*g_5^4*m
    + 5/64*g_3^2*g_5^4*m*z3
    + 12493/331776*g_3^2*g_5^4*m^2
    - 7/256*g_3^2*g_5^4*m^2*z3
    + 2297/331776*g_3^2*g_5^4*m^3
    - 1/256*g_3^2*g_5^4*m^3*z3
    + 21/16*g_3^2*g_4^2*g_5^2*m^(-2)
    - 2*g_3^2*g_4^2*g_5^2*m^(-2)*z3
    - 63/64*g_3^2*g_4^2*g_5^2*m^(-1)
    + 3/2*g_3^2*g_4^2*g_5^2*m^(-1)*z3
    - 21/32*g_3^2*g_4^2*g_5^2
    + g_3^2*g_4^2*g_5^2*z3
    + 63/256*g_3^2*g_4^2*g_5^2*m
    - 3/8*g_3^2*g_4^2*g_5^2*m*z3
    + 21/256*g_3^2*g_4^2*g_5^2*m^2
    - 1/8*g_3^2*g_4^2*g_5^2*m^2*z3
    - 749/2592*g_3^2*g_4^4*m^(-1)
    + 1/2*g_3^2*g_4^4*m^(-1)*z3
    + 59/1728*g_3^2*g_4^4
    - 1/4*g_3^2*g_4^4*z3
    + 463/5184*g_3^2*g_4^4*m
    - 1/4*g_3^2*g_4^4*m*z3
    + 143/1296*g_3^2*g_4^4*m^2
    + 143/2592*g_3^2*g_4^4*m^3
    - 11/8*g_3^3*g_5^3*m^(-3)
    - 3*g_3^3*g_5^3*m^(-3)*z3
    + 107/96*g_3^3*g_5^3*m^(-2)
    + 11/4*g_3^3*g_5^3*m^(-2)*z3
    + 103/192*g_3^3*g_5^3*m^(-1)
    + 5/4*g_3^3*g_5^3*m^(-1)*z3
    - 179/768*g_3^3*g_5^3
    - 29/32*g_3^3*g_5^3*z3
    - 5/192*g_3^3*g_5^3*m
    - 5/32*g_3^3*g_5^3*m*z3
    - 35/3072*g_3^3*g_5^3*m^2
    + 7/128*g_3^3*g_5^3*m^2*z3
    - 17/3072*g_3^3*g_5^3*m^3
    + 1/128*g_3^3*g_5^3*m^3*z3
    + 37/24*g_3^3*g_4^2*g_5*m^(-2)
    + g_3^3*g_4^2*g_5*m^(-2)*z3
    - 37/32*g_3^3*g_4^2*g_5*m^(-1)
    - 3/4*g_3^3*g_4^2*g_5*m^(-1)*z3
    - 37/48*g_3^3*g_4^2*g_5
    - 1/2*g_3^3*g_4^2*g_5*z3
    + 37/128*g_3^3*g_4^2*g_5*m
    + 3/16*g_3^3*g_4^2*g_5*m*z3
    + 37/384*g_3^3*g_4^2*g_5*m^2
    + 1/16*g_3^3*g_4^2*g_5*m^2*z3
    - 10589/2592*g_3^4*g_5^2*m^(-3)
    - 4*g_3^4*g_5^2*m^(-3)*z3
    + 41821/10368*g_3^4*g_5^2*m^(-2)
    + 4*g_3^4*g_5^2*m^(-2)*z3
    + 35059/20736*g_3^4*g_5^2*m^(-1)
    + 3/2*g_3^4*g_5^2*m^(-1)*z3
    - 63551/41472*g_3^4*g_5^2
    - 23/16*g_3^4*g_5^2*z3
    - 21665/82944*g_3^4*g_5^2*m
    - 3/16*g_3^4*g_5^2*m*z3
    + 10865/82944*g_3^4*g_5^2*m^2
    + 7/64*g_3^4*g_5^2*m^2*z3
    + 973/41472*g_3^4*g_5^2*m^3
    + 1/64*g_3^4*g_5^2*m^3*z3
    - 125/2592*g_3^4*g_5^2*N*m^(-2)
    + 125/3456*g_3^4*g_5^2*N*m^(-1)
    + 125/5184*g_3^4*g_5^2*N
    - 125/13824*g_3^4*g_5^2*N*m
    - 125/41472*g_3^4*g_5^2*N*m^2
    + 253/324*g_3^4*g_4^2*m^(-2)
    + g_3^4*g_4^2*m^(-2)*z3
    - 253/324*g_3^4*g_4^2*m^(-1)
    - g_3^4*g_4^2*m^(-1)*z3
    - 83/288*g_3^4*g_4^2
    - 3/4*g_3^4*g_4^2*z3
    + 1253/5184*g_3^4*g_4^2*m
    + 1/2*g_3^4*g_4^2*m*z3
    + 241/5184*g_3^4*g_4^2*m^2
    + 1/4*g_3^4*g_4^2*m^2*z3
    + 23/1296*g_3^4*g_4^2*N*m^(-1)
    - 23/2592*g_3^4*g_4^2*N
    - 23/2592*g_3^4*g_4^2*N*m
    - 487/144*g_3^5*g_5*m^(-3)
    + 2435/576*g_3^5*g_5*m^(-2)
    + 323/1152*g_3^5*g_5*m^(-1)
    - 1/2*g_3^5*g_5*m^(-1)*z3
    - 3163/2304*g_3^5*g_5
    + 3/8*g_3^5*g_5*z3
    + 815/4608*g_3^5*g_5*m
    + 1/4*g_3^5*g_5*m*z3
    + 91/1152*g_3^5*g_5*m^2
    - 3/32*g_3^5*g_5*m^2*z3
    - 41/4608*g_3^5*g_5*m^3
    - 1/32*g_3^5*g_5*m^3*z3
    - 17/18*g_3^5*g_5*N*m^(-2)
    + 17/24*g_3^5*g_5*N*m^(-1)
    + 17/36*g_3^5*g_5*N
    - 17/96*g_3^5*g_5*N*m
    - 17/288*g_3^5*g_5*N*m^2
    - 869/2592*g_3^6*m^(-3)
    - 1/2*g_3^6*m^(-3)*z3
    + 869/1728*g_3^6*m^(-2)
    + 3/4*g_3^6*m^(-2)*z3
    - 2177/3456*g_3^6*m^(-1)
    + 1/8*g_3^6*m^(-1)*z3
    - 2083/20736*g_3^6
    - 3/16*g_3^6*z3
    + 1265/3456*g_3^6*m
    - 1/8*g_3^6*m*z3
    + 277/1728*g_3^6*m^2
    - 1/16*g_3^6*m^2*z3
    + 755/20736*g_3^6*m^3
    + 6235/5184*g_3^6*N*m^(-2)
    - 5/4*g_3^6*N*m^(-2)*z3
    - 5317/5184*g_3^6*N*m^(-1)
    + g_3^6*N*m^(-1)*z3
    - 4187/6912*g_3^6*N
    + 9/16*g_3^6*N*z3
    + 1661/5184*g_3^6*N*m
    - 1/4*g_3^6*N*m*z3
    + 2245/20736*g_3^6*N*m^2
    - 1/16*g_3^6*N*m^2*z3
    + 11/1152*g_3^6*N^2*m^(-1)
    - 11/2304*g_3^6*N^2
    - 11/2304*g_3^6*N^2*m
    + 41/144*g_2*g_3^2*g_4^3*m^(-1)
    - 41/288*g_2*g_3^2*g_4^3
    - 41/288*g_2*g_3^2*g_4^3*m
    - 43/1296*g_2^2*g_3^2*g_4^2*m^(-1)
    + 43/2592*g_2^2*g_3^2*g_4^2
    + 43/2592*g_2^2*g_3^2*g_4^2*m
    + 239/216*g_1*g_3^2*g_4*g_5^2*m^(-2)
    + 4*g_1*g_3^2*g_4*g_5^2*m^(-2)*z3
    - 239/288*g_1*g_3^2*g_4*g_5^2*m^(-1)
    - 3*g_1*g_3^2*g_4*g_5^2*m^(-1)*z3
    - 239/432*g_1*g_3^2*g_4*g_5^2
    - 2*g_1*g_3^2*g_4*g_5^2*z3
    + 239/1152*g_1*g_3^2*g_4*g_5^2*m
    + 3/4*g_1*g_3^2*g_4*g_5^2*m*z3
    + 239/3456*g_1*g_3^2*g_4*g_5^2*m^2
    + 1/4*g_1*g_3^2*g_4*g_5^2*m^2*z3
    - 101/144*g_1*g_3^2*g_4^3*m^(-1)
    - g_1*g_3^2*g_4^3*m^(-1)*z3
    + 253/432*g_1*g_3^2*g_4^3
    + 1/2*g_1*g_3^2*g_4^3*z3
    + 809/1728*g_1*g_3^2*g_4^3*m
    + 1/2*g_1*g_3^2*g_4^3*m*z3
    - 203/864*g_1*g_3^2*g_4^3*m^2
    - 203/1728*g_1*g_3^2*g_4^3*m^3
    + 27/4*g_1*g_3^3*g_4*g_5*m^(-2)
    + 6*g_1*g_3^3*g_4*g_5*m^(-2)*z3
    - 81/16*g_1*g_3^3*g_4*g_5*m^(-1)
    - 9/2*g_1*g_3^3*g_4*g_5*m^(-1)*z3
    - 27/8*g_1*g_3^3*g_4*g_5
    - 3*g_1*g_3^3*g_4*g_5*z3
    + 81/64*g_1*g_3^3*g_4*g_5*m
    + 9/8*g_1*g_3^3*g_4*g_5*m*z3
    + 27/64*g_1*g_3^3*g_4*g_5*m^2
    + 3/8*g_1*g_3^3*g_4*g_5*m^2*z3
    + 359/96*g_1*g_3^4*g_4*m^(-2)
    - 359/96*g_1*g_3^4*g_4*m^(-1)
    - 191/128*g_1*g_3^4*g_4
    + 233/192*g_1*g_3^4*g_4*m
    + 107/384*g_1*g_3^4*g_4*m^2
    + 259/432*g_1*g_3^4*g_4*N*m^(-1)
    - 259/864*g_1*g_3^4*g_4*N
    - 259/864*g_1*g_3^4*g_4*N*m
    - 7/8*g_1*g_2*g_3^2*g_4^2*m^(-1)
    + 7/16*g_1*g_2*g_3^2*g_4^2
    + 7/16*g_1*g_2*g_3^2*g_4^2*m
    + 95/432*g_1*g_2^2*g_3^2*g_4*m^(-1)
    - 95/864*g_1*g_2^2*g_3^2*g_4
    - 95/864*g_1*g_2^2*g_3^2*g_4*m
    + 71/144*g_1^2*g_4^2*g_5^2*m^(-1)
    - 1/2*g_1^2*g_4^2*g_5^2*m^(-1)*z3
    - 71/192*g_1^2*g_4^2*g_5^2
    + 3/8*g_1^2*g_4^2*g_5^2*z3
    - 71/288*g_1^2*g_4^2*g_5^2*m
    + 1/4*g_1^2*g_4^2*g_5^2*m*z3
    + 71/768*g_1^2*g_4^2*g_5^2*m^2
    - 3/32*g_1^2*g_4^2*g_5^2*m^2*z3
    + 71/2304*g_1^2*g_4^2*g_5^2*m^3
    - 1/32*g_1^2*g_4^2*g_5^2*m^3*z3
    + 197/864*g_1^2*g_4^4
    - 61/432*g_1^2*g_4^4*m
    - 49/384*g_1^2*g_4^4*m^2
    + 47/1728*g_1^2*g_4^4*m^3
    + 47/3456*g_1^2*g_4^4*m^4
    - 29/216*g_1^2*g_3^2*g_5^2*m^(-2)
    + 29/288*g_1^2*g_3^2*g_5^2*m^(-1)
    + 29/432*g_1^2*g_3^2*g_5^2
    - 29/1152*g_1^2*g_3^2*g_5^2*m
    - 29/3456*g_1^2*g_3^2*g_5^2*m^2
    - 12967/5184*g_1^2*g_3^2*g_4^2*m^(-1)
    - 2*g_1^2*g_3^2*g_4^2*m^(-1)*z3
    + 845/648*g_1^2*g_3^2*g_4^2
    + g_1^2*g_3^2*g_4^2*z3
    + 327/256*g_1^2*g_3^2*g_4^2*m
    + g_1^2*g_3^2*g_4^2*m*z3
    - 553/10368*g_1^2*g_3^2*g_4^2*m^2
    - 553/20736*g_1^2*g_3^2*g_4^2*m^3
    + 55/648*g_1^2*g_3^2*g_4^2*N
    - 55/1296*g_1^2*g_3^2*g_4^2*N*m
    - 55/1296*g_1^2*g_3^2*g_4^2*N*m^2
    + 8/3*g_1^2*g_3^3*g_5*m^(-2)
    - 2*g_1^2*g_3^3*g_5*m^(-1)
    - 4/3*g_1^2*g_3^3*g_5
    + 1/2*g_1^2*g_3^3*g_5*m
    + 1/6*g_1^2*g_3^3*g_5*m^2
    + 869/1296*g_1^2*g_3^4*m^(-2)
    + g_1^2*g_3^4*m^(-2)*z3
    - 869/1296*g_1^2*g_3^4*m^(-1)
    - g_1^2*g_3^4*m^(-1)*z3
    + 37/576*g_1^2*g_3^4
    - 3/4*g_1^2*g_3^4*z3
    + 67/1296*g_1^2*g_3^4*m
    + 1/2*g_1^2*g_3^4*m*z3
    - 601/5184*g_1^2*g_3^4*m^2
    + 1/4*g_1^2*g_3^4*m^2*z3
    - 971/1296*g_1^2*g_3^4*N*m^(-1)
    + g_1^2*g_3^4*N*m^(-1)*z3
    + 971/2592*g_1^2*g_3^4*N
    - 1/2*g_1^2*g_3^4*N*z3
    + 971/2592*g_1^2*g_3^4*N*m
    - 1/2*g_1^2*g_3^4*N*m*z3
    - 23/48*g_1^2*g_2*g_4^3
    + 1/2*g_1^2*g_2*g_4^3*z3
    + 23/96*g_1^2*g_2*g_4^3*m
    - 1/4*g_1^2*g_2*g_4^3*m*z3
    + 23/96*g_1^2*g_2*g_4^3*m^2
    - 1/4*g_1^2*g_2*g_4^3*m^2*z3
    - 11/12*g_1^2*g_2*g_3^2*g_4*m^(-1)
    - g_1^2*g_2*g_3^2*g_4*m^(-1)*z3
    + 11/24*g_1^2*g_2*g_3^2*g_4
    + 1/2*g_1^2*g_2*g_3^2*g_4*z3
    + 11/24*g_1^2*g_2*g_3^2*g_4*m
    + 1/2*g_1^2*g_2*g_3^2*g_4*m*z3
    - 209/864*g_1^2*g_2^2*g_4^2
    + 209/1728*g_1^2*g_2^2*g_4^2*m
    + 209/1728*g_1^2*g_2^2*g_4^2*m^2
    + 187/5184*g_1^2*g_2^2*g_3^2*m^(-1)
    - 187/10368*g_1^2*g_2^2*g_3^2
    - 187/10368*g_1^2*g_2^2*g_3^2*m
    - 1/6*g_1^3*g_4^3
    - g_1^3*g_4^3*z3
    + 1/12*g_1^3*g_4^3*m
    + 1/2*g_1^3*g_4^3*m*z3
    + 1/12*g_1^3*g_4^3*m^2
    + 1/2*g_1^3*g_4^3*m^2*z3
    - 8/3*g_1^3*g_3^2*g_4*m^(-1)
    + 4/3*g_1^3*g_3^2*g_4
    + 4/3*g_1^3*g_3^2*g_4*m
    + 149/432*g_1^3*g_3^2*g_4*N
    - 149/864*g_1^3*g_3^2*g_4*N*m
    - 149/864*g_1^3*g_3^2*g_4*N*m^2
    + 1/4*g_1^3*g_2*g_4^2
    - 1/8*g_1^3*g_2*g_4^2*m
    - 1/8*g_1^3*g_2*g_4^2*m^2
    - 103/288*g_1^3*g_2*g_3^2*m^(-1)
    + 103/576*g_1^3*g_2*g_3^2
    + 103/576*g_1^3*g_2*g_3^2*m
    + 61/864*g_1^4*g_4^2
    - 61/1728*g_1^4*g_4^2*m
    - 61/1728*g_1^4*g_4^2*m^2
    - 47/864*g_1^4*g_4^2*N*m
    + 47/1728*g_1^4*g_4^2*N*m^2
    + 47/1728*g_1^4*g_4^2*N*m^3
    - 869/2592*g_1^4*g_3^2*m^(-1)
    - 1/2*g_1^4*g_3^2*m^(-1)*z3
    + 869/5184*g_1^4*g_3^2
    + 1/4*g_1^4*g_3^2*z3
    + 869/5184*g_1^4*g_3^2*m
    + 1/4*g_1^4*g_3^2*m*z3
    - 2351/5184*g_1^4*g_3^2*N
    + 1/4*g_1^4*g_3^2*N*z3
    + 2351/10368*g_1^4*g_3^2*N*m
    - 1/8*g_1^4*g_3^2*N*m*z3
    + 2351/10368*g_1^4*g_3^2*N*m^2
    - 1/8*g_1^4*g_3^2*N*m^2*z3 );

gamma_32mass :=

+ ( - 1/2*g_4^2
    + 1/4*g_4^2*m
    + 1/4*g_4^2*m^2 )

+ ( - 23/24*g_4^2*g_5^2*m^(-1)
    + 23/32*g_4^2*g_5^2
    + 23/48*g_4^2*g_5^2*m
    - 23/128*g_4^2*g_5^2*m^2
    - 23/384*g_4^2*g_5^2*m^3
    + 1/12*g_4^4
    - 1/24*g_4^4*m
    - 1/24*g_4^4*m^2
    - 7/48*g_3^2*g_4^2*N
    + 7/96*g_3^2*g_4^2*N*m
    + 7/96*g_3^2*g_4^2*N*m^2
    + 3/4*g_2*g_4^3
    - 3/8*g_2*g_4^3*m
    - 3/8*g_2*g_4^3*m^2
    + 1/8*g_2^2*g_4^2
    - 1/16*g_2^2*g_4^2*m
    - 1/16*g_2^2*g_4^2*m^2
    + 1/4*g_1*g_3^2*g_4*N
    - 1/8*g_1*g_3^2*g_4*N*m
    - 1/8*g_1*g_3^2*g_4*N*m^2
    + 3/8*g_1^2*g_3^2*N
    - 3/16*g_1^2*g_3^2*N*m
    - 3/16*g_1^2*g_3^2*N*m^2 )

+ ( - 4729/864*g_4^2*g_5^4*m^(-2)
    - 3/2*g_4^2*g_5^4*m^(-2)*z3
    + 17377/3456*g_4^2*g_5^4*m^(-1)
    + 11/8*g_4^2*g_5^4*m^(-1)*z3
    + 7891/3456*g_4^2*g_5^4
    + 5/8*g_4^2*g_5^4*z3
    - 46087/27648*g_4^2*g_5^4*m
    - 29/64*g_4^2*g_5^4*m*z3
    - 7975/27648*g_4^2*g_5^4*m^2
    - 5/64*g_4^2*g_5^4*m^2*z3
    + 11333/110592*g_4^2*g_5^4*m^3
    + 7/256*g_4^2*g_5^4*m^3*z3
    + 1651/110592*g_4^2*g_5^4*m^4
    + 1/256*g_4^2*g_5^4*m^4*z3
    + 425/72*g_4^4*g_5^2*m^(-1)
    - 425/96*g_4^4*g_5^2
    - 425/144*g_4^4*g_5^2*m
    + 425/384*g_4^4*g_5^2*m^2
    + 425/1152*g_4^4*g_5^2*m^3
    - 17/108*g_4^6
    - 49/192*g_4^6*m
    - 305/3456*g_4^6*m^2
    + 577/1728*g_4^6*m^3
    + 577/3456*g_4^6*m^4
    - 301/864*g_3^2*g_4^2*g_5^2*N*m^(-1)
    + 301/1152*g_3^2*g_4^2*g_5^2*N
    + 301/1728*g_3^2*g_4^2*g_5^2*N*m
    - 301/4608*g_3^2*g_4^2*g_5^2*N*m^2
    - 301/13824*g_3^2*g_4^2*g_5^2*N*m^3
    + 37/1728*g_3^2*g_4^4*N
    - 37/3456*g_3^2*g_4^4*N*m
    - 37/3456*g_3^2*g_4^4*N*m^2
    - 13/48*g_3^3*g_4^2*g_5*N*m^(-1)
    - g_3^3*g_4^2*g_5*N*m^(-1)*z3
    + 13/64*g_3^3*g_4^2*g_5*N
    + 3/4*g_3^3*g_4^2*g_5*N*z3
    + 13/96*g_3^3*g_4^2*g_5*N*m
    + 1/2*g_3^3*g_4^2*g_5*N*m*z3
    - 13/256*g_3^3*g_4^2*g_5*N*m^2
    - 3/16*g_3^3*g_4^2*g_5*N*m^2*z3
    - 13/768*g_3^3*g_4^2*g_5*N*m^3
    - 1/16*g_3^3*g_4^2*g_5*N*m^3*z3
    + 2635/1728*g_3^4*g_4^2*N*m^(-1)
    - 3/4*g_3^4*g_4^2*N*m^(-1)*z3
    - 2635/1728*g_3^4*g_4^2*N
    + 3/4*g_3^4*g_4^2*N*z3
    - 1729/2304*g_3^4*g_4^2*N*m
    + 3/16*g_3^4*g_4^2*N*m*z3
    + 3911/6912*g_3^4*g_4^2*N*m^2
    - 3/16*g_3^4*g_4^2*N*m^2*z3
    + 319/1728*g_3^4*g_4^2*N*m^3
    + 11/576*g_3^4*g_4^2*N^2
    - 11/1152*g_3^4*g_4^2*N^2*m
    - 11/1152*g_3^4*g_4^2*N^2*m^2
    + 1045/432*g_2*g_4^3*g_5^2*m^(-1)
    + 3*g_2*g_4^3*g_5^2*m^(-1)*z3
    - 1045/576*g_2*g_4^3*g_5^2
    - 9/4*g_2*g_4^3*g_5^2*z3
    - 1045/864*g_2*g_4^3*g_5^2*m
    - 3/2*g_2*g_4^3*g_5^2*m*z3
    + 1045/2304*g_2*g_4^3*g_5^2*m^2
    + 9/16*g_2*g_4^3*g_5^2*m^2*z3
    + 1045/6912*g_2*g_4^3*g_5^2*m^3
    + 3/16*g_2*g_4^3*g_5^2*m^3*z3
    - 469/288*g_2*g_4^5
    + 1903/1728*g_2*g_4^5*m
    + 1655/1728*g_2*g_4^5*m^2
    - 31/108*g_2*g_4^5*m^3
    - 31/216*g_2*g_4^5*m^4
    + 35/864*g_2*g_3^2*g_4^3*N
    - 35/1728*g_2*g_3^2*g_4^3*N*m
    - 35/1728*g_2*g_3^2*g_4^3*N*m^2
    + 71/144*g_2^2*g_4^2*g_5^2*m^(-1)
    - 1/2*g_2^2*g_4^2*g_5^2*m^(-1)*z3
    - 71/192*g_2^2*g_4^2*g_5^2
    + 3/8*g_2^2*g_4^2*g_5^2*z3
    - 71/288*g_2^2*g_4^2*g_5^2*m
    + 1/4*g_2^2*g_4^2*g_5^2*m*z3
    + 71/768*g_2^2*g_4^2*g_5^2*m^2
    - 3/32*g_2^2*g_4^2*g_5^2*m^2*z3
    + 71/2304*g_2^2*g_4^2*g_5^2*m^3
    - 1/32*g_2^2*g_4^2*g_5^2*m^3*z3
    - 1289/1728*g_2^2*g_4^4
    - 1/2*g_2^2*g_4^4*z3
    + 287/864*g_2^2*g_4^4*m
    + 1/4*g_2^2*g_4^4*m*z3
    + 2437/6912*g_2^2*g_4^4*m^2
    + 1/4*g_2^2*g_4^4*m^2*z3
    + 47/1152*g_2^2*g_4^4*m^3
    + 47/2304*g_2^2*g_4^4*m^4
    + 17/144*g_2^2*g_3^2*g_4^2*N
    - 17/288*g_2^2*g_3^2*g_4^2*N*m
    - 17/288*g_2^2*g_3^2*g_4^2*N*m^2
    - 355/432*g_2^3*g_4^3
    - 1/2*g_2^3*g_4^3*z3
    + 355/864*g_2^3*g_4^3*m
    + 1/4*g_2^3*g_4^3*m*z3
    + 355/864*g_2^3*g_4^3*m^2
    + 1/4*g_2^3*g_4^3*m^2*z3
    + 7/576*g_2^4*g_4^2
    - 7/1152*g_2^4*g_4^2*m
    - 7/1152*g_2^4*g_4^2*m^2
    - 7/144*g_1*g_3^2*g_4*g_5^2*N*m^(-1)
    + 7/192*g_1*g_3^2*g_4*g_5^2*N
    + 7/288*g_1*g_3^2*g_4*g_5^2*N*m
    - 7/768*g_1*g_3^2*g_4*g_5^2*N*m^2
    - 7/2304*g_1*g_3^2*g_4*g_5^2*N*m^3
    + 7/9*g_1*g_3^2*g_4^3*N
    - 7/18*g_1*g_3^2*g_4^3*N*m
    - 7/18*g_1*g_3^2*g_4^3*N*m^2
    + 31/12*g_1*g_3^3*g_4*g_5*N*m^(-1)
    + 2*g_1*g_3^3*g_4*g_5*N*m^(-1)*z3
    - 31/16*g_1*g_3^3*g_4*g_5*N
    - 3/2*g_1*g_3^3*g_4*g_5*N*z3
    - 31/24*g_1*g_3^3*g_4*g_5*N*m
    - g_1*g_3^3*g_4*g_5*N*m*z3
    + 31/64*g_1*g_3^3*g_4*g_5*N*m^2
    + 3/8*g_1*g_3^3*g_4*g_5*N*m^2*z3
    + 31/192*g_1*g_3^3*g_4*g_5*N*m^3
    + 1/8*g_1*g_3^3*g_4*g_5*N*m^3*z3
    - 125/144*g_1*g_3^4*g_4*N*m^(-1)
    + g_1*g_3^4*g_4*N*m^(-1)*z3
    + 125/144*g_1*g_3^4*g_4*N
    - g_1*g_3^4*g_4*N*z3
    + 23/64*g_1*g_3^4*g_4*N*m
    - 1/4*g_1*g_3^4*g_4*N*m*z3
    - 83/288*g_1*g_3^4*g_4*N*m^2
    + 1/4*g_1*g_3^4*g_4*N*m^2*z3
    - 41/576*g_1*g_3^4*g_4*N*m^3
    - 47/288*g_1*g_3^4*g_4*N^2
    + 47/576*g_1*g_3^4*g_4*N^2*m
    + 47/576*g_1*g_3^4*g_4*N^2*m^2
    - 11/24*g_1*g_2*g_3^2*g_4^2*N
    + g_1*g_2*g_3^2*g_4^2*N*z3
    + 11/48*g_1*g_2*g_3^2*g_4^2*N*m
    - 1/2*g_1*g_2*g_3^2*g_4^2*N*m*z3
    + 11/48*g_1*g_2*g_3^2*g_4^2*N*m^2
    - 1/2*g_1*g_2*g_3^2*g_4^2*N*m^2*z3
    + 1/8*g_1*g_2^2*g_3^2*g_4*N
    - 1/16*g_1*g_2^2*g_3^2*g_4*N*m
    - 1/16*g_1*g_2^2*g_3^2*g_4*N*m^2
    - 5/432*g_1^2*g_4^4*N*m
    + 5/864*g_1^2*g_4^4*N*m^2
    + 5/864*g_1^2*g_4^4*N*m^3
    + 19/108*g_1^2*g_3^2*g_5^2*N*m^(-1)
    - 19/144*g_1^2*g_3^2*g_5^2*N
    - 19/216*g_1^2*g_3^2*g_5^2*N*m
    + 19/576*g_1^2*g_3^2*g_5^2*N*m^2
    + 19/1728*g_1^2*g_3^2*g_5^2*N*m^3
    - 3911/1728*g_1^2*g_3^2*g_4^2*N
    + 3911/3456*g_1^2*g_3^2*g_4^2*N*m
    + 3911/3456*g_1^2*g_3^2*g_4^2*N*m^2
    + 5/4*g_1^2*g_3^3*g_5*N*m^(-1)
    - 15/16*g_1^2*g_3^3*g_5*N
    - 5/8*g_1^2*g_3^3*g_5*N*m
    + 15/64*g_1^2*g_3^3*g_5*N*m^2
    + 5/64*g_1^2*g_3^3*g_5*N*m^3
    + 505/864*g_1^2*g_3^4*N*m^(-1)
    - 505/864*g_1^2*g_3^4*N
    - 109/1152*g_1^2*g_3^4*N*m
    + 13/108*g_1^2*g_3^4*N*m^2
    - 89/3456*g_1^2*g_3^4*N*m^3
    + 31/108*g_1^2*g_3^4*N^2
    - 31/216*g_1^2*g_3^4*N^2*m
    - 31/216*g_1^2*g_3^4*N^2*m^2
    + 113/432*g_1^2*g_2*g_4^3*N*m
    - 113/864*g_1^2*g_2*g_4^3*N*m^2
    - 113/864*g_1^2*g_2*g_4^3*N*m^3
    - 21/16*g_1^2*g_2*g_3^2*g_4*N
    - 3/2*g_1^2*g_2*g_3^2*g_4*N*z3
    + 21/32*g_1^2*g_2*g_3^2*g_4*N*m
    + 3/4*g_1^2*g_2*g_3^2*g_4*N*m*z3
    + 21/32*g_1^2*g_2*g_3^2*g_4*N*m^2
    + 3/4*g_1^2*g_2*g_3^2*g_4*N*m^2*z3
    - 47/576*g_1^2*g_2^2*g_4^2*N*m
    + 47/1152*g_1^2*g_2^2*g_4^2*N*m^2
    + 47/1152*g_1^2*g_2^2*g_4^2*N*m^3
    - 47/96*g_1^2*g_2^2*g_3^2*N
    + 1/4*g_1^2*g_2^2*g_3^2*N*z3
    + 47/192*g_1^2*g_2^2*g_3^2*N*m
    - 1/8*g_1^2*g_2^2*g_3^2*N*m*z3
    + 47/192*g_1^2*g_2^2*g_3^2*N*m^2
    - 1/8*g_1^2*g_2^2*g_3^2*N*m^2*z3
    - 7/16*g_1^3*g_4^3*N*m
    + 7/32*g_1^3*g_4^3*N*m^2
    + 7/32*g_1^3*g_4^3*N*m^3
    - 65/72*g_1^3*g_3^2*g_4*N
    + 65/144*g_1^3*g_3^2*g_4*N*m
    + 65/144*g_1^3*g_3^2*g_4*N*m^2
    + 5/16*g_1^3*g_2*g_4^2*N*m
    - 5/32*g_1^3*g_2*g_4^2*N*m^2
    - 5/32*g_1^3*g_2*g_4^2*N*m^3
    + 25/48*g_1^3*g_2*g_3^2*N
    - g_1^3*g_2*g_3^2*N*z3
    - 25/96*g_1^3*g_2*g_3^2*N*m
    + 1/2*g_1^3*g_2*g_3^2*N*m*z3
    - 25/96*g_1^3*g_2*g_3^2*N*m^2
    + 1/2*g_1^3*g_2*g_3^2*N*m^2*z3
    - 7/32*g_1^4*g_4^2*N*m
    + 7/64*g_1^4*g_4^2*N*m^2
    + 7/64*g_1^4*g_4^2*N*m^3
    - 505/864*g_1^4*g_3^2*N
    + 505/1728*g_1^4*g_3^2*N*m
    + 505/1728*g_1^4*g_3^2*N*m^2 );

gamma_33mass :=

+ ( - 5/6*g_5^2*m^(-1)
    + 5/24*g_5^2
    + 5/48*g_5^2*m
    + 1/3*g_4^2
    - 1/12*g_3^2*N )

+ ( - 145/54*g_5^4*m^(-2)
    + 121/108*g_5^4*m^(-1)
    + 97/288*g_5^4
    - 73/864*g_5^4*m
    - 49/3456*g_5^4*m^2
    + 239/72*g_4^2*g_5^2*m^(-1)
    - 239/288*g_4^2*g_5^2
    - 239/576*g_4^2*g_5^2*m
    - 14/27*g_4^4
    - 11/216*g_4^4*m
    - 11/216*g_4^4*m^2
    - 13/54*g_3^2*g_5^2*N*m^(-1)
    + 13/216*g_3^2*g_5^2*N
    + 13/432*g_3^2*g_5^2*N*m
    + 31/432*g_3^2*g_4^2*N
    + 5/18*g_3^3*g_5*N*m^(-1)
    - 5/72*g_3^3*g_5*N
    - 5/144*g_3^3*g_5*N*m
    + 10/27*g_3^4*N*m^(-1)
    - 5/27*g_3^4*N
    - 19/216*g_3^4*N*m
    - 5/36*g_2*g_4^3
    + 5/216*g_2^2*g_4^2
    - 1/36*g_1*g_3^2*g_4*N
    + 5/216*g_1^2*g_4^2*N*m
    + 1/216*g_1^2*g_3^2*N )

+ ( - 123883/7776*g_5^6*m^(-3)
    - 41/6*g_5^6*m^(-3)*z3
    + 46481/5184*g_5^6*m^(-2)
    + 89/24*g_5^6*m^(-2)*z3
    + 27503/20736*g_5^6*m^(-1)
    + 1/2*g_5^6*m^(-1)*z3
    - 478715/497664*g_5^6
    - 125/384*g_5^6*z3
    - 7817/165888*g_5^6*m
    - 13/1536*g_5^6*m*z3
    + 1243/41472*g_5^6*m^2
    + 5/1024*g_5^6*m^2*z3
    + 11437/3981312*g_5^6*m^3
    + 42089/1296*g_4^2*g_5^4*m^(-2)
    + 27/2*g_4^2*g_5^4*m^(-2)*z3
    - 23825/1728*g_4^2*g_5^4*m^(-1)
    - 143/24*g_4^2*g_5^4*m^(-1)*z3
    - 14693/3456*g_4^2*g_5^4
    - 31/16*g_4^2*g_5^4*z3
    + 46069/41472*g_4^2*g_5^4*m
    + 35/64*g_4^2*g_5^4*m*z3
    + 5561/27648*g_4^2*g_5^4*m^2
    + 43/384*g_4^2*g_5^4*m^2*z3
    - 20557/1296*g_4^4*g_5^2*m^(-1)
    - 17/3*g_4^4*g_5^2*m^(-1)*z3
    + 61373/15552*g_4^4*g_5^2
    + 5/3*g_4^4*g_5^2*z3
    + 2551/1296*g_4^4*g_5^2*m
    + 43/48*g_4^4*g_5^2*m*z3
    + 149/20736*g_4^4*g_5^2*m^2
    - 3/32*g_4^4*g_5^2*m^2*z3
    + 149/62208*g_4^4*g_5^2*m^3
    - 1/32*g_4^4*g_5^2*m^3*z3
    + 36239/15552*g_4^6
    - 5/6*g_4^6*z3
    - 937/5184*g_4^6*m
    + 1/2*g_4^6*m*z3
    - 10441/62208*g_4^6*m^2
    + 1/2*g_4^6*m^2*z3
    + 803/31104*g_4^6*m^3
    + 803/62208*g_4^6*m^4
    - 14831/15552*g_3^2*g_5^4*N*m^(-2)
    + 24715/62208*g_3^2*g_5^4*N*m^(-1)
    + 2471/20736*g_3^2*g_5^4*N
    - 14821/497664*g_3^2*g_5^4*N*m
    - 4937/995328*g_3^2*g_5^4*N*m^2
    + 41/48*g_3^2*g_4^2*g_5^2*N*m^(-1)
    - 41/192*g_3^2*g_4^2*g_5^2*N
    - 41/384*g_3^2*g_4^2*g_5^2*N*m
    - 1001/10368*g_3^2*g_4^4*N
    - 283/6912*g_3^2*g_4^4*N*m
    - 283/6912*g_3^2*g_4^4*N*m^2
    - 137/648*g_3^3*g_5^3*N*m^(-2)
    - 3*g_3^3*g_5^3*N*m^(-2)*z3
    + 77/324*g_3^3*g_5^3*N*m^(-1)
    + 5/4*g_3^3*g_5^3*N*m^(-1)*z3
    + 479/3456*g_3^3*g_5^3*N
    + 3/8*g_3^3*g_5^3*N*z3
    - 325/5184*g_3^3*g_5^3*N*m
    - 3/32*g_3^3*g_5^3*N*m*z3
    - 821/41472*g_3^3*g_5^3*N*m^2
    - 1/64*g_3^3*g_5^3*N*m^2*z3
    - 23/162*g_3^3*g_4^2*g_5*N*m^(-1)
    + 2*g_3^3*g_4^2*g_5*N*m^(-1)*z3
    + 23/648*g_3^3*g_4^2*g_5*N
    - 1/2*g_3^3*g_4^2*g_5*N*z3
    + 23/1296*g_3^3*g_4^2*g_5*N*m
    - 1/4*g_3^3*g_4^2*g_5*N*m*z3
    + 44843/5184*g_3^4*g_5^2*N*m^(-2)
    + 7/3*g_3^4*g_5^2*N*m^(-2)*z3
    - 32063/6912*g_3^4*g_5^2*N*m^(-1)
    - 25/24*g_3^4*g_5^2*N*m^(-1)*z3
    - 25879/20736*g_3^4*g_5^2*N
    - 65/96*g_3^4*g_5^2*N*z3
    + 4663/9216*g_3^4*g_5^2*N*m
    + 35/192*g_3^4*g_5^2*N*m*z3
    + 8147/82944*g_3^4*g_5^2*N*m^2
    + 1/16*g_3^4*g_5^2*N*m^2*z3
    + 395/10368*g_3^4*g_5^2*N^2*m^(-1)
    - 395/41472*g_3^4*g_5^2*N^2
    - 395/82944*g_3^4*g_5^2*N^2*m
    - 7613/7776*g_3^4*g_4^2*N*m^(-1)
    - 17/12*g_3^4*g_4^2*N*m^(-1)*z3
    + 7613/15552*g_3^4*g_4^2*N
    + 17/24*g_3^4*g_4^2*N*z3
    + 3031/7776*g_3^4*g_4^2*N*m
    + 1/2*g_3^4*g_4^2*N*m*z3
    - 71/7776*g_3^4*g_4^2*N^2
    - 293/648*g_3^5*g_5*N*m^(-2)
    + 2*g_3^5*g_5*N*m^(-2)*z3
    + 293/864*g_3^5*g_5*N*m^(-1)
    - 3/2*g_3^5*g_5*N*m^(-1)*z3
    + 155/1296*g_3^5*g_5*N
    + 1/2*g_3^5*g_5*N*z3
    - 67/1152*g_3^5*g_5*N*m
    - 155/10368*g_3^5*g_5*N*m^2
    - 1/16*g_3^5*g_5*N*m^2*z3
    - 157/432*g_3^5*g_5*N^2*m^(-1)
    + 157/1728*g_3^5*g_5*N^2
    + 157/3456*g_3^5*g_5*N^2*m
    + 3475/7776*g_3^6*N*m^(-2)
    + 1/12*g_3^6*N*m^(-2)*z3
    - 3475/7776*g_3^6*N*m^(-1)
    - 1/12*g_3^6*N*m^(-1)*z3
    - 671/10368*g_3^6*N
    + 5/16*g_3^6*N*z3
    - 529/7776*g_3^6*N*m
    + 7/48*g_3^6*N*m*z3
    + 4253/62208*g_3^6*N*m^2
    + 16447/31104*g_3^6*N^2*m^(-1)
    - 10309/62208*g_3^6*N^2
    - 6361/62208*g_3^6*N^2*m
    - 2429/648*g_2*g_4^3*g_5^2*m^(-1)
    - 4/3*g_2*g_4^3*g_5^2*m^(-1)*z3
    + 2429/2592*g_2*g_4^3*g_5^2
    + 1/3*g_2*g_4^3*g_5^2*z3
    + 2429/5184*g_2*g_4^3*g_5^2*m
    + 1/6*g_2*g_4^3*g_5^2*m*z3
    - 1741/5184*g_2*g_4^5
    + 3/2*g_2*g_4^5*z3
    + 251/3456*g_2*g_4^5*m
    - 1/4*g_2*g_4^5*m*z3
    + 251/3456*g_2*g_4^5*m^2
    - 1/4*g_2*g_4^5*m^2*z3
    + 5/144*g_2*g_3^2*g_4^3*N
    + 277/864*g_2^2*g_4^2*g_5^2*m^(-1)
    - 277/3456*g_2^2*g_4^2*g_5^2
    - 277/6912*g_2^2*g_4^2*g_5^2*m
    + 2431/2592*g_2^2*g_4^4
    - 1/3*g_2^2*g_4^4*z3
    + 1963/15552*g_2^2*g_4^4*m
    + 1963/15552*g_2^2*g_4^4*m^2
    - 221/31104*g_2^2*g_3^2*g_4^2*N
    - 953/5184*g_2^3*g_4^3
    - 17/5184*g_2^4*g_4^2
    - 29/1296*g_1*g_3^2*g_4*g_5^2*N*m^(-1)
    + 2*g_1*g_3^2*g_4*g_5^2*N*m^(-1)*z3
    + 29/5184*g_1*g_3^2*g_4*g_5^2*N
    - 1/2*g_1*g_3^2*g_4*g_5^2*N*z3
    + 29/10368*g_1*g_3^2*g_4*g_5^2*N*m
    - 1/4*g_1*g_3^2*g_4*g_5^2*N*m*z3
    + 1825/2592*g_1*g_3^2*g_4^3*N
    - g_1*g_3^2*g_4^3*N*z3
    - 1031/5184*g_1*g_3^2*g_4^3*N*m
    - 1031/5184*g_1*g_3^2*g_4^3*N*m^2
    - 499/54*g_1*g_3^3*g_4*g_5*N*m^(-1)
    - 4/3*g_1*g_3^3*g_4*g_5*N*m^(-1)*z3
    + 499/216*g_1*g_3^3*g_4*g_5*N
    + 1/3*g_1*g_3^3*g_4*g_5*N*z3
    + 499/432*g_1*g_3^3*g_4*g_5*N*m
    + 1/6*g_1*g_3^3*g_4*g_5*N*m*z3
    + 43/648*g_1*g_3^4*g_4*N*m^(-1)
    - 2*g_1*g_3^4*g_4*N*m^(-1)*z3
    - 43/1296*g_1*g_3^4*g_4*N
    + g_1*g_3^4*g_4*N*z3
    - 695/2592*g_1*g_3^4*g_4*N*m
    + 1/2*g_1*g_3^4*g_4*N*m*z3
    + 55/432*g_1*g_3^4*g_4*N^2
    - 203/864*g_1*g_2*g_3^2*g_4^2*N
    + 7/96*g_1*g_2^2*g_3^2*g_4*N
    + 277/864*g_1^2*g_4^2*g_5^2*N
    - 277/3456*g_1^2*g_4^2*g_5^2*N*m
    - 277/6912*g_1^2*g_4^2*g_5^2*N*m^2
    - 871/7776*g_1^2*g_4^4*N*m
    + 95/3888*g_1^2*g_4^4*N*m^2
    + 95/3888*g_1^2*g_4^4*N*m^3
    - 103/972*g_1^2*g_3^2*g_5^2*N*m^(-1)
    + 103/3888*g_1^2*g_3^2*g_5^2*N
    + 103/7776*g_1^2*g_3^2*g_5^2*N*m
    + 46405/31104*g_1^2*g_3^2*g_4^2*N
    + 3/4*g_1^2*g_3^2*g_4^2*N*z3
    + 7471/20736*g_1^2*g_3^2*g_4^2*N*m
    - 1/8*g_1^2*g_3^2*g_4^2*N*m*z3
    + 7471/20736*g_1^2*g_3^2*g_4^2*N*m^2
    - 1/8*g_1^2*g_3^2*g_4^2*N*m^2*z3
    - 221/31104*g_1^2*g_3^2*g_4^2*N^2*m
    + 239/324*g_1^2*g_3^3*g_5*N*m^(-1)
    - 239/1296*g_1^2*g_3^3*g_5*N
    - 239/2592*g_1^2*g_3^3*g_5*N*m
    - 2405/7776*g_1^2*g_3^4*N*m^(-1)
    - 1/6*g_1^2*g_3^4*N*m^(-1)*z3
    + 2405/15552*g_1^2*g_3^4*N
    + 1/12*g_1^2*g_3^4*N*z3
    + 3359/15552*g_1^2*g_3^4*N*m
    - 103/432*g_1^2*g_3^4*N^2
    - 263/5184*g_1^2*g_2*g_4^3*N*m
    + 37/216*g_1^2*g_2*g_3^2*g_4*N
    - 1/3*g_1^2*g_2*g_3^2*g_4*N*z3
    + 41/3888*g_1^2*g_2^2*g_4^2*N*m
    - 103/31104*g_1^2*g_2^2*g_3^2*N
    - 115/864*g_1^3*g_4^3*N*m
    - 253/648*g_1^3*g_3^2*g_4*N
    + 7/96*g_1^3*g_3^2*g_4*N^2*m
    - 43/1296*g_1^3*g_2*g_4^2*N*m
    + 25/648*g_1^3*g_2*g_3^2*N
    + 121/7776*g_1^4*g_4^2*N*m
    - 43/15552*g_1^4*g_4^2*N^2*m^2
    - 535/3888*g_1^4*g_3^2*N
    + 1/12*g_1^4*g_3^2*N*z3
    - 103/31104*g_1^4*g_3^2*N^2*m );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


